An Improved Spectroscopic Analysis of DA White Dwarfs from the Sloan Digital Sky Survey Data Release 4

We present an improved spectroscopic and photometric analysis of hydrogen-line DA white dwarfs from the Sloan Digital Sky Survey Data Release 4 based on model atmospheres that include improved Stark broadening profiles with non-ideal gas effects. We also perform a careful visual inspection of all spectroscopic fits with high signal-to-noise ratios (S/N > 12) and present improved atmospheric parameters (Teff and log g) for each white dwarf. Through a comparison of spectroscopic and photometric temperatures, we report the discovery of 35 DA+DB/DC double degenerate candidates and 2 helium-rich DA stars. We also determine that a cutoff at S/N = 15 optimizes the size and quality of the sample for computing the mean mass of DA white dwarfs, for which we report a value of 0.613 Msun. In the following step, we compare our results to previous analyses of the SDSS DR4 and find a good agreement if we account for the shift produced by the improved Stark profiles. Finally, the properties of DA white dwarfs in the SDSS are weighed against those of the Villanova White Dwarf Catalog sample of Gianninas et al. We find systematically lower masses (by about 3% on average), a difference that we trace back to the data reduction procedure of the SDSS. We conclude that a better understanding of these differences will be important to determine the absolute temperature scale and mean mass of DA white dwarfs.

==> anc/table1_full.tex <==
 \clearpage
 \begin{deluxetable}{clcccccc}
 \tabletypesize{\scriptsize}
 \tablecolumns{8}
 \tablewidth{0pt}
 \tablecaption{SDSS DR4 Sample of DA White Dwarfs with S/N $>$ 12}
 \tablehead{
 \colhead{SDSS name} &
 \colhead{Plate$-$MJD$-$Fiber} &
 \colhead{$\Te$ (K)} &
 \colhead{$\logg$} &
 \colhead{$M/M_{\odot}$} &
 \colhead{M$_{V}$} &
 \colhead{$\log \tau$} &
 \colhead{Notes}
 }
 \startdata
     J000006.75$-$004653.8&0685-52203-225&  10850 (160)& 8.39 (0.10)& 0.85 (0.07)& 12.52&  8.95&     \\
     J000022.53$-$105142.1&0650-52143-217&   8620 (110)& 8.31 (0.15)& 0.79 (0.10)& 13.24&  9.18&1    \\
     J000022.87$-$000635.7&0387-51791-166&  23010 (470)& 7.44 (0.06)& 0.42 (0.01)&  9.57&  7.59&     \\
     J000034.07$-$010819.9&0685-52203-187&  13090 (220)& 8.01 (0.05)& 0.61 (0.03)& 11.52&  8.50&     \\
     J000104.05+000355.8&0685-52203-490&  13710 (600)& 8.06 (0.08)& 0.64 (0.05)& 11.51&  8.50&     \\
     J000127.48+003759.1&0685-52203-491&  18560 (490)& 7.84 (0.09)& 0.53 (0.04)& 10.66&  7.88&     \\
     J000308.32$-$094147.0&0650-52143-550&   8690 (90)& 8.50 (0.12)& 0.92 (0.08)& 13.53&  9.36&     \\
     J000357.63$-$004939.1&0387-51791-005&   9740 (100)& 8.95 (0.10)& 1.18 (0.04)& 13.98&  9.41&     \\
     J000428.98+005801.9&0685-52203-621&  16410 (500)& 7.85 (0.10)& 0.54 (0.05)& 10.90&  8.10&     \\
     J000441.75+152841.1&0751-52251-393&   8710 (60)& 8.20 (0.09)& 0.72 (0.06)& 13.02&  9.07&     \\
     J000622.61+010958.7&0388-51793-448&  39040 (1930)& 7.73 (0.23)& 0.54 (0.09)&  9.03&  6.69&     \\
     J000630.56+002323.9&0388-51793-424&  23590 (770)& 7.89 (0.11)& 0.58 (0.06)& 10.30&  7.45&     \\
     J000636.61+160237.7&0751-52251-528&   9620 (100)& 8.30 (0.12)& 0.79 (0.08)& 12.80&  9.03&     \\
     J000716.84$-$101908.4&0651-52141-230&  20150 (740)& 7.87 (0.11)& 0.55 (0.06)& 10.56&  7.75&     \\
     J000737.18$-$090629.3&0651-52141-416&  20240 (410)& 7.88 (0.06)& 0.56 (0.03)& 10.56&  7.71&     \\
     J000738.03+004003.3&1490-52994-507&  10460 (70)& 8.32 (0.06)& 0.81 (0.04)& 12.53&  8.95&     \\
     J000946.45+144310.6&0751-52251-101&  24570 (240)& 7.89 (0.03)& 0.57 (0.02)& 10.22&  7.31&     \\
     J001038.78$-$003241.5&0388-51793-074&  10240 (120)& 8.47 (0.11)& 0.90 (0.07)& 12.86&  9.10&     \\
     J001148.19$-$092110.2&0652-52138-348&  12680 (180)& 7.84 (0.06)& 0.52 (0.03)& 11.34&  8.43&     \\
     J001245.60+143956.4&0752-52251-221&  11270 (120)& 7.89 (0.07)& 0.54 (0.04)& 11.65&  8.60&     \\
     J001339.19+001924.3&0389-51795-431&   9600 (10)& 8.32 (0.02)& 0.80 (0.01)& 12.84&  9.04&2    \\
     J001415.59$-$103505.8&0651-52141-023&   9920 (90)& 8.42 (0.09)& 0.86 (0.06)& 12.87&  9.09&     \\
     J001427.04+135058.4&0752-52251-135&   8870 (60)& 8.32 (0.08)& 0.80 (0.05)& 13.15&  9.14&     \\
     J001448.82+002027.3&0687-52518-468&   8960 (90)& 8.08 (0.13)& 0.64 (0.08)& 12.72&  8.97&2    \\
     J001518.88+135332.8&0752-52251-099&   8590 (30)& 8.20 (0.04)& 0.72 (0.03)& 13.08&  9.09&     \\
     J001556.07$-$000515.3&0389-51795-493&   9300 (80)& 8.27 (0.10)& 0.77 (0.06)& 12.87&  9.04&     \\
     J001629.05$-$004451.0&0687-52518-131&   9640 (70)& 8.30 (0.09)& 0.79 (0.06)& 12.78&  9.02&     \\
     J001643.36+152410.8&0752-52251-584&   8060 (60)& 8.29 (0.09)& 0.78 (0.06)& 13.46&  9.25&     \\
     J001654.67+151432.1&0752-52251-590&  12870 (420)& 8.23 (0.09)& 0.75 (0.06)& 11.87&  8.68&     \\
     J001655.51$-$005604.5&0687-52518-100&  16020 (270)& 7.94 (0.05)& 0.58 (0.03)& 11.07&  8.18&     \\
     J001747.15+155204.4&0752-52251-606&  11800 (300)& 8.35 (0.10)& 0.83 (0.07)& 12.23&  8.85&     \\
     J001749.24$-$000955.5&0687-52518-109&  54900 (1640)& 7.47 (0.11)& 0.50 (0.03)&  8.11&  6.11&3    \\
     J001836.15+003151.4&0688-52203-348&  11850 (120)& 8.12 (0.04)& 0.68 (0.03)& 11.85&  8.67&2    \\
     J002040.09+001106.3&0390-51900-424&   7110 (80)& 8.02 (0.14)& 0.60 (0.08)& 13.55&  9.19&     \\
     J002049.43+004434.7&0390-51900-455&   8930 (20)& 8.76 (0.03)& 1.07 (0.01)& 13.90&  9.45&     \\
     J002107.03$-$003017.1&0688-52203-240&  16630 (500)& 7.90 (0.10)& 0.56 (0.05)& 10.94&  8.12&2    \\
     J002122.13+001729.9&0688-52203-440&  24000 (680)& 7.89 (0.10)& 0.58 (0.05)& 10.27&  7.40&     \\
     J002126.69$-$093714.1&0653-52145-437&  18750 (340)& 7.98 (0.06)& 0.61 (0.03)& 10.84&  7.97&     \\
     J002214.52+010521.4&0688-52203-404&  11400 (240)& 8.15 (0.11)& 0.70 (0.07)& 12.00&  8.75&     \\
     J002239.26$-$002342.2&0688-52203-186&  12860 (380)& 7.90 (0.10)& 0.55 (0.06)& 11.40&  8.47&     \\
     J002309.05$-$003342.0&0688-52203-164&  16410 (110)& 8.11 (0.02)& 0.68 (0.01)& 11.28&  8.26&     \\
     J002430.26$-$090854.9&0653-52145-452&  22060 (270)& 8.01 (0.04)& 0.63 (0.02)& 10.59&  7.67&     \\
     J002447.15+151434.9&0753-52233-507&  25460 (700)& 7.86 (0.10)& 0.56 (0.05)& 10.10&  7.26&     \\
     J002516.44$-$095238.6&0653-52145-520&  11370 (110)& 8.27 (0.05)& 0.77 (0.03)& 12.18&  8.82&     \\
     J002543.95+154532.5&0753-52233-577&  12540 (340)& 8.24 (0.09)& 0.75 (0.06)& 11.92&  8.70&     \\
     J002544.73$-$092739.1&0653-52145-506&  13750 (370)& 8.26 (0.07)& 0.77 (0.04)& 11.81&  8.61&     \\
     J002602.29$-$103751.8&0653-52145-141&  10190 (20)& 8.01 (0.03)& 0.61 (0.02)& 12.13&  8.77&2    \\
     J002620.40+144409.4&0753-52233-079&  19070 (280)& 8.01 (0.05)& 0.63 (0.03)& 10.86&  7.96&1,4  \\
     J002634.40+353337.4&1468-52999-634&   8700 (30)& 8.32 (0.04)& 0.80 (0.03)& 13.22&  9.16&     \\
     J002636.48$-$100330.5&0653-52145-115&  20260 (330)& 7.84 (0.05)& 0.54 (0.03)& 10.50&  7.67&     \\
     J002645.53$-$002531.8&0689-52262-264&   8040 (40)& 8.02 (0.07)& 0.60 (0.04)& 13.06&  9.04&     \\
     J002803.33$-$001213.4&0689-52262-280&  14590 (480)& 7.99 (0.07)& 0.60 (0.04)& 11.30&  8.37&     \\
     J002806.50+010112.0&0391-51782-443&  27350 (280)& 7.84 (0.04)& 0.56 (0.02)&  9.91&  7.10&     \\
     J002925.62+001552.7&0391-51782-520&  10040 (90)& 8.26 (0.09)& 0.76 (0.06)& 12.57&  8.95&     \\
     J002942.48$-$111013.4&0654-52146-251&   9500 (70)& 8.42 (0.09)& 0.86 (0.06)& 13.04&  9.15&     \\
     J003054.47$-$092722.9&0654-52146-428&  23410 (490)& 7.59 (0.07)& 0.46 (0.03)&  9.81&  7.51&     \\
     J003134.65$-$002105.4&0689-52262-144&  18320 (550)& 8.08 (0.10)& 0.66 (0.06)& 11.03&  8.11&     \\
     J003202.35+155636.8&0417-51821-535&  22720 (400)& 7.96 (0.06)& 0.61 (0.03)& 10.47&  7.57&2    \\
     J003211.99+004843.0&0689-52262-531&  31040 (530)& 7.87 (0.12)& 0.59 (0.06)&  9.69&  6.97&     \\
     J003426.92+151801.7&0418-51884-399&   6930 (20)& 7.97 (0.05)& 0.57 (0.03)& 13.59&  9.18&2    \\
     J003456.52$-$102915.4&0654-52146-109&  10180 (110)& 8.18 (0.11)& 0.71 (0.07)& 12.39&  8.89&     \\
     J003508.27+135045.3&0418-51817-242&  23230 (190)& 7.39 (0.03)& 0.41 (0.01)&  9.45&  7.48&     \\
     J003511.63+001150.3&0689-52262-638&   9650 (20)& 8.30 (0.03)& 0.79 (0.02)& 12.79&  9.02&2    \\
     J003719.12+003139.0&0690-52261-422&  11110 (70)& 8.45 (0.04)& 0.89 (0.02)& 12.55&  8.96&     \\
     J003725.34+152732.4&0418-51817-469&   8770 (90)& 8.35 (0.11)& 0.82 (0.07)& 13.23&  9.18&     \\
     J003738.02$-$005239.5&0690-52261-215&  20020 (560)& 7.93 (0.09)& 0.59 (0.05)& 10.67&  7.82&     \\
     J003801.19+152837.7&0418-51884-490&  22990 (240)& 8.08 (0.03)& 0.68 (0.02)& 10.62&  7.67&2    \\
     J003813.53$-$000128.8&0690-52261-175&  12650 (370)& 8.10 (0.09)& 0.67 (0.06)& 11.70&  8.61&     \\
     J003853.16$-$002926.6&1086-52525-069&   8280 (70)& 8.07 (0.10)& 0.64 (0.06)& 13.02&  9.05&     \\
     J003900.83+155008.9&0418-51817-537&  14680 (590)& 8.25 (0.06)& 0.76 (0.04)& 11.68&  8.54&     \\
     J003902.47$-$003000.3&0690-52261-143&  13590 (570)& 7.57 (0.10)& 0.42 (0.03)& 10.80&  8.51&     \\
     J003923.04+003534.7&0690-52261-503&  10160 (140)& 7.87 (0.14)& 0.53 (0.07)& 11.93&  8.71&4    \\
     J003948.27$-$090619.3&0655-52162-418&   9640 (100)& 8.53 (0.11)& 0.94 (0.07)& 13.18&  9.25&     \\
     J004022.21$-$010307.6&0690-52261-042&  17030 (710)& 8.64 (0.10)& 1.01 (0.06)& 12.08&  8.65&     \\
     J004022.88$-$002130.0&0392-51793-063&  16940 (90)& 7.96 (0.02)& 0.59 (0.01)& 11.00&  8.10&5    \\
     J004103.11+142248.6&0418-51817-065&  23580 (250)& 7.95 (0.04)& 0.61 (0.02)& 10.39&  7.45&     \\
     J004230.25$-$101519.4&0655-52162-145&  11930 (320)& 8.38 (0.10)& 0.84 (0.06)& 12.24&  8.86&     \\
     J004238.66$-$102633.0&0655-52162-105&  26760 (510)& 7.81 (0.08)& 0.54 (0.04)&  9.91&  7.15&     \\
     J004254.73$-$091108.3&0655-52162-586&  22230 (540)& 7.91 (0.08)& 0.58 (0.04)& 10.42&  7.57&     \\
     J004314.04$-$005445.4&0691-52199-249&  24570 (560)& 8.07 (0.08)& 0.67 (0.04)& 10.49&  7.53&1    \\
     J004345.78+005549.9&0393-51794-420&  12380 (330)& 8.18 (0.09)& 0.72 (0.06)& 11.85&  8.68&     \\
     J004429.42$-$005153.0&0691-52199-256&  15470 (480)& 8.02 (0.09)& 0.62 (0.05)& 11.24&  8.31&     \\
     J004528.87+004616.4&0691-52199-458&  19370 (760)& 9.16 (0.11)& 1.26 (0.04)& 12.92&  8.91&     \\
     J004540.20$-$002416.8&0691-52199-189&   9600 (100)& 8.62 (0.11)& 0.99 (0.07)& 13.37&  9.33&     \\
     J004558.02+145449.8&0419-51879-114&   6930 (90)& 8.62 (0.15)& 0.99 (0.09)& 14.61&  9.63&     \\
     J004610.36+133910.3&0419-51868-081&  11190 (130)& 8.27 (0.07)& 0.77 (0.04)& 12.23&  8.84&1    \\
     J004611.77$-$000741.9&0691-52199-177&  13390 (490)& 8.26 (0.09)& 0.77 (0.06)& 11.85&  8.66&     \\
     J004640.44+004015.2&0691-52199-506&  14530 (820)& 8.09 (0.10)& 0.66 (0.06)& 11.46&  8.47&     \\
     J004741.05+004201.7&0691-52199-545&  16960 (350)& 8.04 (0.07)& 0.64 (0.04)& 11.11&  8.18&     \\
     J004855.16+152148.7&0420-51871-388&  11600 (220)& 8.30 (0.08)& 0.79 (0.05)& 12.19&  8.83&     \\
     J004916.16$-$094624.6&0657-52177-358&   7680 (120)& 8.12 (0.19)& 0.67 (0.12)& 13.40&  9.17&     \\
     J005013.52$-$000130.3&0692-52201-355&  21120 (570)& 7.59 (0.08)& 0.45 (0.03)& 10.02&  7.76&     \\
     J005047.60$-$002316.9&0394-51913-227&  11170 (90)& 8.84 (0.05)& 1.12 (0.02)& 13.27&  9.28&2    \\
     J005145.35+153826.3&0420-51871-453&  10590 (120)& 8.36 (0.09)& 0.83 (0.06)& 12.55&  8.96&     \\
     J005149.65+005950.6&0692-52201-380&  25400 (340)& 8.05 (0.05)& 0.66 (0.03)& 10.40&  7.40&     \\
     J005156.84+010052.1&0394-51913-451&  10240 (50)& 8.46 (0.05)& 0.89 (0.03)& 12.83&  9.08&2    \\
     J005325.66$-$005815.3&0692-52201-219&  14450 (900)& 8.05 (0.11)& 0.64 (0.06)& 11.41&  8.46&     \\
     J005348.67+141229.0&0420-51871-137&  13420 (580)& 7.95 (0.10)& 0.58 (0.06)& 11.39&  8.46&     \\
     J005418.54+005746.2&0692-52201-455&  21190 (560)& 7.77 (0.09)& 0.51 (0.04)& 10.32&  7.57&3    \\
     J005426.43+151747.2&0420-51871-484&  16130 (530)& 8.13 (0.09)& 0.69 (0.06)& 11.34&  8.33&     \\
     J005436.04$-$004941.9&0394-51913-020&   7380 (70)& 8.11 (0.12)& 0.66 (0.08)& 13.54&  9.20&     \\
     J005438.84$-$095219.8&0657-52177-511&   8860 (20)& 8.17 (0.03)& 0.70 (0.02)& 12.90&  9.03&     \\
     J005457.61$-$002517.1&0394-51913-110&  17410 (220)& 7.86 (0.04)& 0.54 (0.02)& 10.81&  7.98&4    \\
     J005540.12$-$100643.2&0657-52177-105&  72130 (7110)& 7.31 (0.32)& 0.51 (0.08)&  7.42&  5.55&4    \\
     J005547.29+000358.7&0692-52201-557&  15370 (340)& 8.24 (0.05)& 0.76 (0.03)& 11.58&  8.46&     \\
     J005547.78$-$084507.2&0657-52177-569&  84430 (3270)& 7.14 (0.09)& 0.52 (0.02)&  6.86&  4.90&6    \\
     J005556.54$-$093546.2&0658-52146-342&  25000 (600)& 7.85 (0.09)& 0.56 (0.04)& 10.14&  7.29&     \\
     J005620.25+140714.3&0420-51871-060&  12440 (310)& 7.80 (0.11)& 0.50 (0.05)& 11.32&  8.45&     \\
     J005703.73+151014.5&0420-51871-591&  10150 (100)& 8.09 (0.10)& 0.66 (0.06)& 12.27&  8.83&     \\
     J005842.46$-$005657.1&0693-52254-246&  13760 (910)& 7.88 (0.10)& 0.54 (0.05)& 11.26&  8.42&     \\
     J010020.68+135448.9&0421-51821-208&  25740 (400)& 7.39 (0.06)& 0.41 (0.01)&  9.25&  7.18&     \\
     J010045.94+150659.1&0421-51821-463&  13010 (610)& 8.06 (0.12)& 0.64 (0.07)& 11.60&  8.57&4    \\
     J010125.36+002048.9&0693-52254-500&  12500 (370)& 8.17 (0.10)& 0.71 (0.06)& 11.82&  8.67&     \\
     J010207.24$-$003259.7&0396-51816-262&  11110 (170)& 8.37 (0.09)& 0.83 (0.06)& 12.41&  8.91&     \\
     J010215.00+462620.9&1472-52913-278&   8230 (110)& 8.05 (0.17)& 0.62 (0.10)& 13.01&  9.05&     \\
     J010302.11$-$090601.3&0658-52146-571&  21390 (560)& 7.81 (0.08)& 0.53 (0.04)& 10.35&  7.57&     \\
     J010316.66+000859.7&0693-52254-558&   6780 (110)& 7.83 (0.21)& 0.50 (0.11)& 13.50&  9.13&     \\
     J010415.99+144857.4&0421-51821-595&  30710 (520)& 7.56 (0.11)& 0.47 (0.04)&  9.18&  6.75&     \\
     J010530.28+004009.9&0396-51816-508&  62530 (2430)& 7.74 (0.14)& 0.61 (0.05)&  8.46&  6.11&     \\
     J010543.13$-$092054.7&0659-52199-381&   8120 (40)& 8.26 (0.06)& 0.76 (0.04)& 13.38&  9.20&1    \\
     J010602.97+004717.0&0396-51816-460&   8830 (60)& 8.44 (0.08)& 0.88 (0.05)& 13.35&  9.27&     \\
     J010623.01$-$001456.2&0396-51816-068&  14240 (300)& 7.49 (0.06)& 0.40 (0.02)& 10.57&  8.40&4    \\
     J010816.46$-$001813.2&0694-52209-180&  13460 (270)& 8.06 (0.05)& 0.65 (0.03)& 11.55&  8.50&     \\
     J010946.99$-$090742.1&0659-52199-542&  53620 (1760)& 7.70 (0.12)& 0.57 (0.04)&  8.57&  6.30&     \\
     J011009.09+132616.3&0422-51878-053&  25360 (190)& 7.40 (0.03)& 0.41 (0.01)&  9.31&  7.19&4    \\
     J011048.38+141635.9&0422-51811-074&   9440 (70)& 8.84 (0.08)& 1.12 (0.04)& 13.86&  9.43&     \\
     J011055.06+143922.3&0422-51878-546&   9210 (20)& 8.76 (0.03)& 1.07 (0.01)& 13.79&  9.42&     \\
     J011055.31$-$102012.0&0659-52199-107&  15460 (180)& 7.92 (0.03)& 0.57 (0.02)& 11.10&  8.21&4    \\
     J011056.57$-$005624.2&0694-52209-046&  18090 (420)& 7.95 (0.08)& 0.59 (0.04)& 10.87&  8.01&     \\
     J011100.63+001807.1&0694-52209-597&  11810 (190)& 8.17 (0.07)& 0.71 (0.04)& 11.93&  8.71&     \\
     J011123.90+000935.2&0694-52209-595&  11250 (260)& 8.45 (0.08)& 0.89 (0.05)& 12.51&  8.97&4    \\
     J011258.35$-$005952.3&0695-52202-251&  17420 (690)& 7.12 (0.13)& 0.30 (0.04)&  9.59&  7.95&     \\
     J011417.36$-$091934.6&0660-52177-388&  12950 (200)& 8.04 (0.05)& 0.63 (0.03)& 11.58&  8.53&     \\
     J011503.27$-$003910.3&0695-52202-219&  11040 (220)& 8.47 (0.12)& 0.90 (0.07)& 12.60&  9.00&     \\
     J011547.58+005350.1&0695-52202-456&  17140 (320)& 7.65 (0.06)& 0.45 (0.02)& 10.50&  8.12&4    \\
     J011747.26$-$084555.8&0660-52177-458&   9990 (120)& 8.49 (0.12)& 0.92 (0.08)& 12.99&  9.17&     \\
     J012042.37+151322.5&0424-51893-335&  25250 (570)& 8.10 (0.08)& 0.69 (0.05)& 10.48&  7.50&     \\
     J012218.03+010749.8&0696-52209-415&  25550 (790)& 7.81 (0.11)& 0.54 (0.05)& 10.03&  7.25&     \\
     J012234.68+003025.8&0696-52209-476&  11940 (60)& 7.99 (0.02)& 0.60 (0.01)& 11.65&  8.58&2    \\
     J012259.53+154253.8&0424-51893-404&  12320 (540)& 8.25 (0.11)& 0.76 (0.07)& 11.96&  8.75&4    \\
     J012327.05+010822.6&0399-51817-373&  23380 (690)& 7.78 (0.10)& 0.52 (0.04)& 10.13&  7.39&     \\
     J012344.76$-$084208.6&0661-52163-406&  50080 (2680)& 7.56 (0.20)& 0.52 (0.07)&  8.40&  6.35&     \\
     J012458.22+152152.8&0424-51893-540&  29180 (640)& 7.76 (0.12)& 0.53 (0.05)&  9.66&  7.03&     \\
     J012634.43$-$084038.7&0661-52163-563&   8010 (60)& 8.14 (0.09)& 0.68 (0.06)& 13.27&  9.13&     \\
     J012737.17+005642.1&0697-52226-334&  19230 (610)& 7.83 (0.10)& 0.53 (0.05)& 10.58&  7.80&     \\
     J012851.81+151311.0&0424-51893-618&   9670 (60)& 8.42 (0.06)& 0.86 (0.04)& 12.98&  9.13&     \\
     J013003.17$-$003518.7&0399-51817-040&  24900 (630)& 7.93 (0.09)& 0.59 (0.05)& 10.25&  7.34&     \\
     J013045.52$-$002011.1&0697-52226-172&  15060 (430)& 8.06 (0.07)& 0.65 (0.04)& 11.34&  8.37&     \\
     J013112.64$-$095820.0&0662-52178-240&  30870 (350)& 7.84 (0.08)& 0.57 (0.04)&  9.65&  6.96&     \\
     J013215.36+144755.9&0425-51898-515&  33240 (670)& 7.88 (0.15)& 0.60 (0.07)&  9.57&  6.87&     \\
     J013222.19+005953.9&0697-52226-525&  14210 (700)& 7.99 (0.08)& 0.61 (0.05)& 11.36&  8.43&     \\
     J013239.09+004757.1&0697-52226-539&  29270 (660)& 7.85 (0.12)& 0.57 (0.06)&  9.79&  7.02&2    \\
     J013358.27$-$000333.1&0697-52226-111&  19570 (340)& 8.03 (0.06)& 0.64 (0.03)& 10.84&  7.94&2    \\
     J013436.85+135226.7&0426-51882-266&  26280 (700)& 7.67 (0.10)& 0.48 (0.04)&  9.74&  7.19&1    \\
     J013440.94$-$010902.3&0400-51820-136&  10490 (80)& 8.04 (0.07)& 0.63 (0.04)& 12.07&  8.76&     \\
     J013532.98+144555.8&0425-51884-589&   7810 (20)& 7.82 (0.05)& 0.49 (0.03)& 12.89&  8.95&     \\
     J013545.63$-$005740.1&0400-51820-060&  13150 (370)& 8.11 (0.08)& 0.67 (0.05)& 11.65&  8.56&     \\
     J013812.73+010350.7&0698-52203-409&  78960 (5560)& 6.81 (0.15)& 0.43 (0.04)&  6.26&  3.96&     \\
     J013824.57+003339.9&0698-52203-484&  11330 (230)& 8.40 (0.11)& 0.85 (0.07)& 12.41&  8.92&     \\
     J014134.21$-$005611.7&0698-52203-050&  24140 (680)& 7.72 (0.09)& 0.49 (0.04)&  9.99&  7.32&     \\
     J014257.27+144717.2&0429-51820-325&  12170 (280)& 8.04 (0.10)& 0.63 (0.06)& 11.69&  8.61&     \\
     J014319.92+004005.7&0699-52202-383&  26150 (690)& 7.89 (0.10)& 0.58 (0.05)& 10.09&  7.22&     \\
     J014342.45+131013.4&0429-51820-296&   8010 (30)& 8.24 (0.05)& 0.75 (0.04)& 13.41&  9.21&2    \\
     J014524.34+010759.3&0699-52202-419&  11670 (280)& 8.02 (0.11)& 0.61 (0.07)& 11.74&  8.64&     \\
     J014525.60+003907.2&0699-52202-470&  12800 (350)& 8.00 (0.09)& 0.60 (0.05)& 11.54&  8.53&     \\
     J014637.92+144441.7&0429-51820-443&  24030 (390)& 8.00 (0.06)& 0.64 (0.03)& 10.43&  7.48&     \\
     J014847.61$-$000120.7&0699-52202-119&  16850 (300)& 7.89 (0.06)& 0.56 (0.03)& 10.92&  8.07&     \\
     J015015.86$-$002552.8&0700-52199-280&  13560 (880)& 7.95 (0.12)& 0.58 (0.07)& 11.38&  8.48&     \\
     J015159.80+003257.5&0402-51793-541&  17950 (470)& 7.90 (0.09)& 0.56 (0.05)& 10.81&  7.99&     \\
     J015225.38$-$005808.5&1504-52940-083&   8600 (90)& 8.34 (0.10)& 0.81 (0.07)& 13.29&  9.20&1,4  \\
     J015241.88$-$090537.7&0665-52168-476&  22950 (810)& 7.96 (0.11)& 0.61 (0.06)& 10.44&  7.58&     \\
     J015259.18+010017.7&0402-51793-523&  13180 (100)& 7.96 (0.02)& 0.59 (0.01)& 11.44&  8.45&2    \\
     J015325.91$-$085554.4&0665-52168-494&  24830 (730)& 7.72 (0.10)& 0.50 (0.04)&  9.95&  7.28&     \\
     J015428.39$-$100826.1&0665-52168-131&  26650 (470)& 7.26 (0.07)& 0.39 (0.01)&  8.91&  7.25&     \\
     J015657.86+004037.5&0701-52179-350&  11490 (290)& 8.03 (0.13)& 0.62 (0.07)& 11.80&  8.67&2    \\
     J015730.64$-$081345.2&0666-52149-322&  10210 (90)& 8.53 (0.08)& 0.94 (0.05)& 12.97&  9.17&     \\
     J015801.12$-$000000.3&0701-52179-271&  13020 (440)& 8.29 (0.09)& 0.79 (0.06)& 11.93&  8.70&     \\
     J015823.97$-$003510.7&0701-52179-231&  17770 (530)& 7.98 (0.10)& 0.61 (0.06)& 10.94&  8.08&     \\
     J015854.18+123813.3&0427-51900-297&   7600 (50)& 8.03 (0.09)& 0.61 (0.05)& 13.31&  9.12&     \\
     J015939.47$-$005415.9&0403-51871-085&  54370 (3050)& 7.48 (0.20)& 0.50 (0.06)&  8.14&  6.17&     \\
     J020229.64$-$091657.7&0666-52149-141&   7640 (60)& 8.17 (0.10)& 0.70 (0.06)& 13.48&  9.20&     \\
     J020245.67+122201.4&0427-51900-133&  57960 (3480)& 7.34 (0.21)& 0.48 (0.06)&  7.79&  5.84&1    \\
     J020357.55+140129.2&0427-51900-512&  25180 (610)& 7.91 (0.09)& 0.59 (0.04)& 10.21&  7.31&2    \\
     J020456.24$-$010446.2&0701-52179-002&  14150 (770)& 8.46 (0.11)& 0.90 (0.07)& 12.08&  8.75&     \\
     J020611.79+132408.7&0427-51900-039&  13090 (700)& 8.14 (0.13)& 0.69 (0.08)& 11.70&  8.62&4    \\
     J020626.84$-$005710.6&0404-51812-131&   7310 (80)& 8.64 (0.12)& 1.01 (0.07)& 14.45&  9.60&     \\
     J020651.36$-$005707.5&0702-52178-247&   9670 (110)& 8.07 (0.13)& 0.64 (0.08)& 12.42&  8.88&     \\
     J020716.79+134744.3&0427-51900-635&   7840 (110)& 8.01 (0.18)& 0.60 (0.10)& 13.15&  9.08&     \\
     J020851.68+005332.2&0702-52178-448&  13070 (130)& 8.01 (0.03)& 0.62 (0.02)& 11.53&  8.49&     \\
     J020927.69+005021.0&0404-51812-618&  24910 (510)& 7.94 (0.07)& 0.60 (0.04)& 10.27&  7.34&     \\
     J020952.78$-$000644.0&0702-52178-160&   9480 (60)& 8.59 (0.07)& 0.98 (0.04)& 13.36&  9.32&     \\
     J021028.71+124318.9&0428-51883-138&  16950 (170)& 7.75 (0.03)& 0.48 (0.01)& 10.70&  7.94&1    \\
     J021036.22$-$085549.9&0667-52163-509&  20770 (710)& 8.14 (0.10)& 0.70 (0.06)& 10.90&  7.97&     \\
     J021102.50$-$095348.1&0667-52163-136&  14760 (490)& 7.79 (0.09)& 0.50 (0.05)& 11.01&  8.23&     \\
     J021102.58$-$000144.9&0702-52178-553&  18780 (590)& 7.53 (0.11)& 0.42 (0.03)& 10.12&  7.97&     \\
     J021134.67$-$000025.9&0702-52178-556&  10830 (160)& 8.54 (0.11)& 0.94 (0.07)& 12.79&  9.11&     \\
     J021146.88+140358.1&0428-51883-492&  26630 (390)& 7.95 (0.06)& 0.61 (0.03)& 10.14&  7.20&     \\
     J021326.76+001103.6&0703-52209-382&  10620 (70)& 8.27 (0.05)& 0.77 (0.03)& 12.39&  8.90&     \\
     J021406.78$-$082318.4&0668-52162-354&  11870 (150)& 7.91 (0.06)& 0.56 (0.03)& 11.55&  8.55&     \\
     J021512.99+001317.8&1155-52581-345&  10140 (100)& 7.78 (0.12)& 0.48 (0.06)& 11.81&  8.66&     \\
     J021517.11+001440.4&0405-51816-502&  21880 (360)& 8.01 (0.05)& 0.63 (0.03)& 10.60&  7.69&     \\
     J021553.98$-$001550.4&0703-52209-174&  17070 (400)& 8.10 (0.07)& 0.68 (0.04)& 11.19&  8.22&1    \\
     J021744.30+005824.0&0405-51816-601&  13580 (290)& 8.14 (0.05)& 0.69 (0.03)& 11.65&  8.54&     \\
     J021837.76+003334.1&0703-52209-589&  18720 (180)& 8.12 (0.03)& 0.69 (0.02)& 11.06&  8.09&2    \\
     J021920.83$-$004519.9&1155-52581-136&   9340 (130)& 8.65 (0.14)& 1.01 (0.09)& 13.52&  9.38&     \\
     J021952.57$-$002249.0&0405-51816-026&  20990 (200)& 7.88 (0.03)& 0.56 (0.01)& 10.49&  7.63&2    \\
     J022013.50$-$080744.7&0668-52162-515&  10360 (50)& 8.29 (0.04)& 0.78 (0.03)& 12.51&  8.94&2    \\
     J022039.18$-$003401.4&0406-51900-233&  10380 (120)& 8.54 (0.11)& 0.94 (0.07)& 12.93&  9.17&     \\
     J022108.68+004924.5&0406-51869-385&  10700 (90)& 8.43 (0.07)& 0.88 (0.04)& 12.64&  8.99&     \\
     J022113.09$-$004536.6&1155-52581-096&   8380 (80)& 8.33 (0.12)& 0.81 (0.08)& 13.39&  9.24&     \\
     J022207.04$-$010050.0&0406-51869-251&  12280 (150)& 8.10 (0.05)& 0.67 (0.03)& 11.75&  8.62&     \\
     J022226.78$-$004358.3&0406-51869-259&  23190 (770)& 7.83 (0.11)& 0.54 (0.05)& 10.23&  7.44&     \\
     J022332.25+001443.4&0406-51869-494&  18610 (380)& 8.03 (0.07)& 0.64 (0.04)& 10.93&  8.03&     \\
     J022435.46+003857.4&0406-51869-505&   9730 (100)& 8.21 (0.11)& 0.73 (0.07)& 12.61&  8.96&     \\
     J022516.59+002830.2&0406-51817-519&  23500 (600)& 7.76 (0.08)& 0.51 (0.04)& 10.11&  7.37&     \\
     J022537.33$-$091421.1&0454-51908-185&  21630 (740)& 8.03 (0.10)& 0.65 (0.06)& 10.66&  7.79&     \\
     J022642.97$-$074208.5&0454-51908-443&  20840 (410)& 7.92 (0.06)& 0.58 (0.03)& 10.56&  7.70&     \\
     J022742.23+000555.6&0406-51869-034&  24250 (530)& 8.00 (0.07)& 0.64 (0.04)& 10.41&  7.47&     \\
     J022808.53$-$083501.2&0454-51908-512&  13710 (160)& 8.16 (0.03)& 0.71 (0.02)& 11.66&  8.53&2    \\
     J022835.92$-$074032.3&0454-51908-534&  13680 (790)& 7.79 (0.09)& 0.50 (0.04)& 11.14&  8.36&4    \\
     J022920.84$-$081003.6&0454-51908-549&   7810 (70)& 8.07 (0.12)& 0.64 (0.07)& 13.25&  9.11&2    \\
     J023333.45+002137.7&0705-52200-585&  11420 (240)& 8.28 (0.11)& 0.78 (0.07)& 12.19&  8.83&     \\
     J023520.01$-$093456.2&0455-51909-212&  31090 (300)& 7.25 (0.07)& 0.40 (0.01)&  8.57&  7.20&2    \\
     J023538.61$-$071242.6&0455-51909-405&  16410 (390)& 7.94 (0.07)& 0.58 (0.04)& 11.03&  8.16&     \\
     J023543.09+005557.1&0706-52199-338&  10280 (70)& 8.29 (0.07)& 0.78 (0.05)& 12.53&  8.94&5    \\
     J023638.97$-$074830.5&0455-51909-461&   8310 (70)& 8.10 (0.10)& 0.66 (0.06)& 13.06&  9.06&2    \\
     J023650.61$-$010313.2&0706-52199-243&  23010 (470)& 7.86 (0.07)& 0.56 (0.03)& 10.29&  7.45&4    \\
     J023808.08+004908.7&0408-51821-420&  13820 (750)& 8.05 (0.09)& 0.64 (0.05)& 11.49&  8.50&     \\
     J024241.81$-$073037.9&0456-51910-323&  28020 (710)& 7.69 (0.12)& 0.49 (0.05)&  9.63&  7.09&     \\
     J024305.81$-$072835.2&0456-51910-372&   8820 (40)& 8.31 (0.06)& 0.79 (0.04)& 13.15&  9.13&     \\
     J024350.05$-$005000.8&0409-51871-290&   7650 (110)& 8.18 (0.18)& 0.70 (0.12)& 13.50&  9.22&     \\
     J024449.20$-$002737.7&0707-52177-233&   8270 (80)& 8.47 (0.11)& 0.90 (0.07)& 13.66&  9.40&     \\
     J024602.69+002539.2&0409-51871-390&  14960 (170)& 8.01 (0.03)& 0.62 (0.02)& 11.29&  8.32&     \\
     J024646.77$-$081910.9&0456-51910-155&  10610 (140)& 8.36 (0.11)& 0.83 (0.07)& 12.55&  8.96&     \\
     J024746.33+000331.4&0707-52177-506&  19580 (130)& 8.02 (0.02)& 0.64 (0.01)& 10.84&  7.92&     \\
     J024808.59$-$083013.7&0456-51910-109&  19860 (450)& 8.21 (0.07)& 0.75 (0.04)& 11.10&  8.09&     \\
     J024809.48$-$081932.6&0456-51910-117&  13520 (800)& 7.93 (0.11)& 0.57 (0.06)& 11.36&  8.46&     \\
     J024821.95+005108.9&0409-51871-539&  13620 (290)& 8.12 (0.05)& 0.68 (0.03)& 11.62&  8.53&     \\
     J024855.05$-$004138.4&0409-51871-142&  17400 (620)& 8.05 (0.11)& 0.65 (0.07)& 11.08&  8.17&     \\
     J024922.35$-$010006.7&0707-52177-047&  11320 (190)& 8.35 (0.09)& 0.82 (0.06)& 12.33&  8.89&     \\
     J025032.79$-$005823.5&0708-52175-282&  19100 (150)& 8.02 (0.03)& 0.63 (0.01)& 10.87&  7.95&     \\
     J025044.33$-$081209.3&0456-51910-036&  16530 (620)& 8.20 (0.11)& 0.73 (0.07)& 11.40&  8.36&     \\
     J025123.33$-$011314.4&0708-52175-243&  34100 (550)& 7.91 (0.11)& 0.61 (0.06)&  9.56&  6.83&4    \\
     J025200.99+004544.2&0708-52175-421&  10150 (60)& 8.44 (0.06)& 0.88 (0.04)& 12.83&  9.08&     \\
     J025202.46$-$010515.7&0708-52175-244&  68130 (1760)& 7.47 (0.09)& 0.54 (0.02)&  7.82&  5.80&4    \\
     J025304.77+001344.8&1069-52590-639&   7830 (50)& 8.21 (0.08)& 0.72 (0.05)& 13.45&  9.21&     \\
     J025325.83$-$002751.5&0708-52175-178&  19920 (290)& 7.83 (0.05)& 0.53 (0.02)& 10.52&  7.69&     \\
     J025339.70$-$003929.6&0708-52175-166&  17090 (270)& 7.82 (0.05)& 0.52 (0.03)& 10.78&  7.98&     \\
     J025506.99$-$080852.2&0457-51901-153&  21730 (310)& 7.91 (0.04)& 0.58 (0.02)& 10.46&  7.59&     \\
     J025610.60$-$073024.5&0457-51901-509&  16490 (260)& 8.01 (0.04)& 0.62 (0.03)& 11.11&  8.19&3    \\
     J025624.75+003557.9&0410-51816-503&  40580 (980)& 7.53 (0.11)& 0.47 (0.04)&  8.63&  6.53&     \\
     J025709.00+004627.9&0410-51816-501&  12690 (130)& 8.15 (0.03)& 0.70 (0.02)& 11.77&  8.61&2    \\
     J025746.40+010106.1&0410-51877-580&  18230 (200)& 8.38 (0.04)& 0.85 (0.02)& 11.51&  8.33&     \\
     J025801.20$-$005400.1&0709-52205-287&   9230 (50)& 8.18 (0.07)& 0.71 (0.05)& 12.76&  8.99&     \\
     J025817.88+010945.9&0410-51877-565&  35510 (710)& 7.57 (0.12)& 0.47 (0.04)&  8.93&  6.73&4    \\
     J025935.27$-$011405.1&0709-52205-248&  49520 (1260)& 7.30 (0.10)& 0.42 (0.01)&  7.99&  7.06&     \\
     J030325.22$-$080834.9&0458-51929-188&  11550 (200)& 8.55 (0.08)& 0.96 (0.05)& 12.63&  9.03&     \\
     J030335.08+000221.5&0709-52205-118&   8240 (40)& 8.10 (0.06)& 0.66 (0.04)& 13.09&  9.07&2    \\
     J030342.22+005310.3&0709-52205-573&  13510 (220)& 8.10 (0.04)& 0.67 (0.03)& 11.59&  8.51&     \\
     J030427.70+002136.8&0709-52205-598&  11400 (230)& 8.09 (0.11)& 0.66 (0.07)& 11.90&  8.71&     \\
     J030544.41$-$074941.2&0458-51929-153&  19040 (480)& 7.82 (0.08)& 0.53 (0.04)& 10.59&  7.81&4    \\
     J030607.18$-$003114.3&0710-52203-265&  20310 (380)& 7.75 (0.06)& 0.50 (0.03)& 10.37&  7.63&3    \\
     J030615.73$-$065826.3&0458-51929-578&   8780 (50)& 8.34 (0.07)& 0.81 (0.05)& 13.21&  9.17&     \\
     J030632.08$-$063854.5&0458-51929-562&   7660 (50)& 8.17 (0.09)& 0.70 (0.06)& 13.47&  9.20&     \\
     J030736.79+011104.4&0412-51931-340&  15170 (560)& 7.83 (0.11)& 0.52 (0.06)& 11.01&  8.22&     \\
     J030744.54$-$073115.5&0458-51929-627&  28480 (720)& 7.50 (0.12)& 0.44 (0.04)&  9.25&  6.92&     \\
     J030759.28$-$083527.6&0458-51929-009&  20710 (650)& 8.33 (0.10)& 0.83 (0.06)& 11.21&  8.15&2    \\
     J030816.78+004059.3&0710-52203-409&   7680 (70)& 8.42 (0.11)& 0.87 (0.07)& 13.87&  9.45&     \\
     J030848.42$-$065933.4&0459-51924-399&  13810 (300)& 8.05 (0.04)& 0.64 (0.02)& 11.49&  8.46&     \\
     J030941.51+005259.2&0412-52258-412&   7310 (100)& 8.10 (0.17)& 0.65 (0.11)& 13.56&  9.21&     \\
     J031111.39$-$000344.4&0710-52203-548&  14480 (460)& 8.44 (0.05)& 0.89 (0.03)& 12.01&  8.68&     \\
     J031240.49$-$073038.9&0459-51924-200&  10370 (150)& 8.44 (0.13)& 0.88 (0.08)& 12.76&  9.06&     \\
     J031301.42+010558.1&0412-51931-614&   8490 (70)& 8.24 (0.10)& 0.75 (0.07)& 13.18&  9.13&     \\
     J031305.81$-$070749.4&0459-51924-467&  19340 (100)& 7.95 (0.02)& 0.59 (0.01)& 10.75&  7.86&     \\
     J031405.83$-$081725.1&0459-51924-095&  29150 (540)& 8.06 (0.10)& 0.68 (0.06)& 10.13&  7.10&     \\
     J031422.21+001025.1&0711-52202-399&  34170 (780)& 7.38 (0.16)& 0.42 (0.03)&  8.65&  7.04&2    \\
     J031456.06$-$061612.6&0459-51924-569&  13210 (320)& 8.31 (0.06)& 0.80 (0.04)& 11.94&  8.69&2    \\
     J031504.58$-$065727.2&0459-51924-559&  19190 (280)& 7.43 (0.05)& 0.40 (0.01)&  9.90&  7.90&     \\
     J031535.10$-$082757.0&0459-51924-045&   9670 (40)& 8.29 (0.05)& 0.79 (0.04)& 12.77&  9.01&     \\
     J031737.31+005033.4&0804-52286-411&   7530 (60)& 7.80 (0.12)& 0.48 (0.06)& 13.02&  8.99&     \\
     J031802.33+004439.7&0413-51929-471&  19340 (380)& 7.98 (0.06)& 0.61 (0.04)& 10.79&  7.92&     \\
     J031813.27$-$010711.7&0711-52202-131&  12710 (60)& 7.92 (0.02)& 0.56 (0.01)& 11.45&  8.47&     \\
     J031829.90$-$072746.6&0460-51924-267&  54090 (6960)& 7.83 (0.48)& 0.62 (0.20)&  8.79&  6.39&     \\
     J031847.08+003029.6&0413-51929-494&  11450 (120)& 8.33 (0.05)& 0.81 (0.03)& 12.27&  8.85&     \\
     J031858.28+002325.6&0809-52647-476& 140000& 8.00& & & &     \\
     J031916.59$-$001244.9&0413-51929-167&  28970 (980)& 7.62 (0.18)& 0.47 (0.07)&  9.45&  7.07&     \\
     J032125.54$-$061441.9&0460-51924-372&  17150 (740)& 7.90 (0.14)& 0.56 (0.07)& 10.89&  8.09&     \\
     J032136.54$-$001630.5&0712-52199-267&  30130 (330)& 7.69 (0.07)& 0.50 (0.03)&  9.47&  6.99&4    \\
     J032150.57+005312.4&0414-51901-351&   8760 (40)& 8.29 (0.06)& 0.78 (0.04)& 13.15&  9.13&     \\
     J032215.59$-$054707.4&0460-51924-414&  24720 (290)& 7.79 (0.04)& 0.53 (0.02)& 10.06&  7.26&     \\
     J032302.86+000559.6&0413-51821-079&  13080 (230)& 8.03 (0.06)& 0.63 (0.03)& 11.55&  8.51&1    \\
     J032352.24$-$005352.4&0414-51869-291&  16510 (700)& 8.39 (0.11)& 0.86 (0.07)& 11.71&  8.51&     \\
     J032404.31$-$061756.6&0460-51924-525&   7280 (70)& 7.89 (0.12)& 0.53 (0.07)& 13.27&  9.08&2    \\
     J032443.01$-$002956.1&0414-51869-222&   7840 (60)& 7.96 (0.10)& 0.57 (0.06)& 13.09&  9.04&     \\
     J032510.84$-$011114.2&0414-51901-273&  10950 (80)& 8.35 (0.04)& 0.82 (0.02)& 12.43&  8.91&4    \\
     J032614.49$-$001138.2&0414-51901-145&  34020 (220)& 8.60 (0.05)& 1.01 (0.03)& 10.72&  7.65&     \\
     J032615.33+000221.6&0414-51901-455&  21710 (320)& 7.93 (0.05)& 0.59 (0.03)& 10.50&  7.62&     \\
     J032619.44+001817.3&0414-51901-454&  12570 (90)& 8.17 (0.03)& 0.71 (0.02)& 11.81&  8.63&2    \\
     J032627.95+010404.2&0712-52199-522&  11640 (190)& 8.12 (0.07)& 0.68 (0.05)& 11.90&  8.70&     \\
     J032706.26$-$062828.5&0460-51924-629&  43110 (1400)& 7.48 (0.14)& 0.47 (0.04)&  8.46&  6.42&     \\
     J032722.74$-$070644.3&0460-51924-023&  13660 (710)& 8.24 (0.13)& 0.76 (0.08)& 11.79&  8.64&     \\
     J032726.25$-$071149.9&0461-51910-304&  50860 (1890)& 7.40 (0.14)& 0.47 (0.04)&  8.08&  6.08&     \\
     J032727.52+001252.5&0712-52199-551&  16800 (220)& 8.59 (0.03)& 0.98 (0.02)& 12.02&  8.60&2    \\
     J032755.78$-$063605.8&0461-51910-360&   7680 (40)& 8.16 (0.07)& 0.70 (0.05)& 13.46&  9.19&     \\
     J032959.56$-$000732.6&0414-51869-037&  17240 (540)& 7.83 (0.10)& 0.52 (0.05)& 10.78&  8.00&     \\
     J033031.47+002454.9&0414-51901-562&  14940 (380)& 7.95 (0.06)& 0.58 (0.04)& 11.21&  8.30&     \\
     J033032.32+000250.0&0414-51901-564&  30000 (230)& 7.70 (0.05)& 0.50 (0.02)&  9.51&  6.97&2    \\
     J033102.82$-$001828.5&0713-52178-240&  17460 (360)& 7.89 (0.07)& 0.56 (0.04)& 10.84&  8.01&     \\
     J033133.89+010327.8&0810-52672-389&  35320 (150)& 7.87 (0.03)& 0.60 (0.01)&  9.43&  6.75&     \\
     J033200.48$-$005752.5&0415-51810-206&  18050 (160)& 7.76 (0.03)& 0.49 (0.01)& 10.60&  7.83&     \\
     J033205.53+011206.7&0713-52178-401&  26210 (640)& 7.97 (0.10)& 0.62 (0.05)& 10.21&  7.27&     \\
     J033209.25+010722.1&1063-52591-373&  17410 (140)& 8.00 (0.03)& 0.61 (0.01)& 11.00&  8.09&     \\
     J033236.60$-$004918.4&0415-51879-212&  11230 (100)& 8.21 (0.05)& 0.74 (0.04)& 12.14&  8.80&     \\
     J033236.86$-$004936.9&0713-52178-214&  34390 (110)& 7.80 (0.02)& 0.56 (0.01)&  9.37&  6.79&     \\
     J033257.67$-$070434.9&0461-51910-158&  41820 (750)& 7.84 (0.08)& 0.60 (0.04)&  9.12&  6.55&     \\
     J033310.43$-$070846.6&0461-51910-148&   9890 (100)& 8.34 (0.10)& 0.81 (0.07)& 12.76&  9.03&     \\
     J033419.82$-$062524.2&0461-51910-592&  13180 (400)& 7.92 (0.09)& 0.56 (0.05)& 11.38&  8.45&     \\
     J033425.38+011258.2&0415-51810-445&  17090 (530)& 8.06 (0.10)& 0.65 (0.06)& 11.13&  8.20&     \\
     J033432.24$-$010600.9&1063-52591-086&   5960 (210)& 7.75 (0.51)& 0.46 (0.19)& 13.94&  9.56&     \\
     J033548.57+003832.1&0415-51810-549&  11110 (150)& 8.50 (0.06)& 0.92 (0.04)& 12.65&  9.03&4    \\
     J033622.01$-$000146.7&0810-52672-095&  49630 (2190)& 7.71 (0.17)& 0.56 (0.07)&  8.67&  6.40&7    \\
     J033648.34$-$000634.3&0415-51879-112&  10410 (60)& 8.17 (0.06)& 0.70 (0.04)& 12.30&  8.85&7    \\
     J033749.83+005846.7&0806-52592-628&  10850 (170)& 7.99 (0.12)& 0.60 (0.07)& 11.90&  8.70&     \\
     J034000.84$-$004257.1&0714-52201-214&  10100 (80)& 8.34 (0.08)& 0.81 (0.05)& 12.67&  9.00&     \\
     J034038.76$-$002945.2&0714-52201-165&   7170 (30)& 8.22 (0.06)& 0.73 (0.04)& 13.83&  9.33&     \\
     J034044.11+010621.8&0416-51811-420&  12320 (180)& 8.20 (0.05)& 0.73 (0.03)& 11.89&  8.68&     \\
     J034148.41$-$060501.9&0462-51909-507&  14700 (530)& 8.00 (0.08)& 0.61 (0.05)& 11.30&  8.37&     \\
     J034221.55+005345.6&1062-52619-401&  19080 (630)& 7.88 (0.11)& 0.56 (0.06)& 10.68&  7.87&4    \\
     J034258.21$-$051343.0&0462-51909-567&  10410 (50)& 8.12 (0.05)& 0.67 (0.03)& 12.22&  8.81&     \\
     J034309.50$-$060832.0&0462-51909-554&  16140 (340)& 7.78 (0.07)& 0.50 (0.03)& 10.83&  8.06&     \\
     J034409.68$-$001358.2&0416-51811-114&   9180 (40)& 8.24 (0.05)& 0.75 (0.03)& 12.89&  9.04&     \\
     J034428.27$-$003814.0&0416-51811-060&  31130 (130)& 7.87 (0.03)& 0.59 (0.01)&  9.69&  6.95&     \\
     J034439.55$-$061622.2&0462-51909-593&  24720 (240)& 8.20 (0.04)& 0.75 (0.02)& 10.69&  7.67&     \\
     J034504.21$-$003613.4&0416-51811-015&  12000 (300)& 8.13 (0.10)& 0.68 (0.06)& 11.84&  8.68&     \\
     J034539.71$-$064146.5&0463-51908-302&   7590 (100)& 7.14 (0.23)& 0.27 (0.06)& 11.98&  8.94&     \\
     J034553.27$-$065118.2&0462-51909-027&   8140 (70)& 8.36 (0.10)& 0.82 (0.07)& 13.54&  9.31&     \\
     J035514.53$-$044930.2&0464-51908-349&  26930 (140)& 8.24 (0.02)& 0.78 (0.01)& 10.58&  7.52&     \\
     J035734.10$-$060653.0&0464-51908-164&  13380 (430)& 7.94 (0.07)& 0.57 (0.04)& 11.38&  8.44&     \\
     J040112.64$-$050059.1&0464-51908-588&  16700 (390)& 8.12 (0.07)& 0.69 (0.04)& 11.26&  8.27&7    \\
     J040417.21$-$054209.8&0465-51910-252&  29660 (730)& 8.14 (0.14)& 0.72 (0.08)& 10.22&  7.16&     \\
     J040457.98$-$052324.1&0465-51910-365&   8520 (40)& 8.14 (0.06)& 0.68 (0.04)& 13.01&  9.06&     \\
     J041045.95$-$060542.9&0465-51910-085&  15410 (410)& 7.89 (0.08)& 0.56 (0.04)& 11.07&  8.22&     \\
     J041053.63$-$063027.7&0465-51910-069&  67670 (6990)& 7.62 (0.35)& 0.58 (0.12)&  8.12&  6.06&4    \\
     J044724.36+002149.6&0797-52263-477&  19250 (760)& 7.70 (0.13)& 0.47 (0.06)& 10.39&  7.73&4    \\
     J072445.67+385044.8&1733-53047-359&  11060 (110)& 8.27 (0.07)& 0.77 (0.04)& 12.27&  8.86&     \\
     J072557.63+384649.8&1733-53047-437&   8770 (80)& 8.23 (0.11)& 0.74 (0.07)& 13.05&  9.09&     \\
     J072607.91+395112.0&1733-53047-324&  37220 (500)& 7.77 (0.07)& 0.56 (0.03)&  9.17&  6.70&     \\
     J072634.38+395440.0&1733-53047-329&   9710 (90)& 8.56 (0.10)& 0.96 (0.06)& 13.21&  9.27&     \\
     J072759.53+393559.3&1733-53047-411&  11060 (150)& 8.26 (0.09)& 0.76 (0.06)& 12.24&  8.85&     \\
     J072902.28+392442.1&1733-53047-498&  11450 (200)& 7.93 (0.10)& 0.56 (0.05)& 11.66&  8.61&     \\
     J072942.69+392636.1&1734-53034-204&  42690 (1260)& 7.39 (0.13)& 0.43 (0.03)&  8.35&  6.99&     \\
     J073129.34+371444.8&0431-51877-233&  13090 (210)& 8.39 (0.04)& 0.85 (0.03)& 12.08&  8.75&5    \\
     J073246.77+315410.9&0541-51959-319&  26000 (870)& 7.98 (0.13)& 0.63 (0.07)& 10.24&  7.31&     \\
     J073250.34+393633.8&1733-53047-603&  10980 (150)& 8.35 (0.08)& 0.83 (0.06)& 12.42&  8.92&4    \\
     J073356.99+283123.8&0754-52232-226&  16200 (460)& 7.94 (0.09)& 0.58 (0.05)& 11.05&  8.19&     \\
     J073414.54+324135.6&0541-51959-353&  16900 (530)& 8.01 (0.10)& 0.62 (0.06)& 11.08&  8.18&     \\
     J073452.85+380301.5&0431-51877-472&   7680 (80)& 8.15 (0.13)& 0.69 (0.09)& 13.44&  9.18&     \\
     J073518.65+325847.3&0541-51959-347&  15330 (520)& 7.92 (0.08)& 0.57 (0.05)& 11.12&  8.26&4    \\
     J073530.74+424537.1&1735-53035-434&  20170 (710)& 7.97 (0.11)& 0.61 (0.06)& 10.71&  7.86&     \\
     J073600.67+320230.4&0541-51959-165&   9850 (110)& 7.94 (0.13)& 0.56 (0.07)& 12.15&  8.77&     \\
     J073634.54+291730.3&0754-52232-135&   7070 (90)& 8.07 (0.16)& 0.63 (0.10)& 13.65&  9.23&     \\
     J073637.82+281324.2&0888-52339-428&  10230 (100)& 8.46 (0.09)& 0.90 (0.06)& 12.85&  9.09&2    \\
     J073651.24+313655.3&0541-51959-084&  24440 (640)& 8.43 (0.09)& 0.89 (0.06)& 11.08&  7.99&1    \\
     J073753.12+383417.7&0431-51877-571&  11260 (230)& 8.32 (0.11)& 0.81 (0.07)& 12.31&  8.88&     \\
     J073806.08+331433.0&0541-51959-462&  15750 (340)& 7.81 (0.06)& 0.51 (0.03)& 10.91&  8.12&     \\
     J073807.54+271418.6&0888-52339-175&  18180 (350)& 7.94 (0.06)& 0.59 (0.04)& 10.84&  7.99&     \\
     J073813.61+430752.1&1735-53035-458&  18550 (500)& 7.88 (0.09)& 0.56 (0.05)& 10.72&  7.92&     \\
     J073819.64+282127.0&0888-52339-374&   8350 (50)& 8.29 (0.07)& 0.78 (0.05)& 13.33&  9.20&2    \\
     J073835.56+324121.6&0541-51959-479&  22330 (910)& 7.29 (0.13)& 0.39 (0.03)&  9.32&  7.57&     \\
     J073850.11+301235.7&0754-52232-482&  14900 (240)& 7.95 (0.04)& 0.58 (0.02)& 11.21&  8.29&     \\
     J073850.96+270704.0&0888-52339-110&  10550 (90)& 7.83 (0.08)& 0.51 (0.04)& 11.75&  8.64&     \\
     J073928.55+234727.8&0857-52314-132&   8440 (40)& 8.15 (0.06)& 0.69 (0.04)& 13.06&  9.07&     \\
     J074033.49+250511.8&0857-52314-388&  19250 (280)& 8.31 (0.05)& 0.81 (0.03)& 11.30&  8.21&     \\
     J074041.68+412107.3&0432-51884-378&  25220 (160)& 7.91 (0.02)& 0.59 (0.01)& 10.20&  7.26&     \\
     J074043.25+340003.3&0541-51959-524&  13680 (390)& 8.05 (0.05)& 0.64 (0.03)& 11.50&  8.48&     \\
     J074046.70+391446.0&0432-51884-092&  18290 (540)& 7.95 (0.10)& 0.59 (0.05)& 10.84&  8.00&     \\
     J074059.12+380810.1&0431-51877-629&  37560 (490)& 7.73 (0.07)& 0.54 (0.03)&  9.09&  6.69&     \\
     J074154.34+380850.0&0433-51873-272&  20890 (310)& 7.26 (0.05)& 0.37 (0.01)&  9.42&  7.71&4    \\
     J074155.50+315347.6&0755-52235-370&  18810 (470)& 8.53 (0.08)& 0.95 (0.05)& 11.72&  8.43&     \\
     J074208.74+335154.5&0541-51959-576&  11300 (230)& 8.15 (0.11)& 0.70 (0.07)& 12.02&  8.76&     \\
     J074214.13+341300.6&0542-51993-226&  30120 (380)& 8.02 (0.08)& 0.66 (0.04)&  9.99&  7.10&     \\
     J074216.67+325123.4&0541-51959-592&  31490 (460)& 7.86 (0.10)& 0.58 (0.05)&  9.65&  6.94&     \\
     J074238.51+422330.5&1735-53035-633&   6780 (70)& 7.93 (0.14)& 0.55 (0.08)& 13.63&  9.18&     \\
     J074243.39+442231.4&1736-53052-499&  67900 (3600)& 7.41 (0.17)& 0.53 (0.04)&  7.71&  5.76&     \\
     J074253.80+325643.3&0541-51959-636&  20720 (410)& 8.09 (0.06)& 0.68 (0.04)& 10.83&  7.90&     \\
     J074254.99+400336.0&0432-51884-493&  14900 (170)& 8.05 (0.03)& 0.64 (0.02)& 11.35&  8.35&     \\
     J074301.93+410655.2&0432-51884-444&  20220 (240)& 7.82 (0.04)& 0.53 (0.02)& 10.48&  7.65&3    \\
     J074307.18+330049.8&0541-51959-630&  49890 (2740)& 7.92 (0.22)& 0.65 (0.10)&  9.04&  6.39&     \\
     J074311.72+311439.7&0755-52235-113&   7710 (80)& 8.01 (0.14)& 0.60 (0.08)& 13.21&  9.09&     \\
     J074342.81+330234.1&0755-52235-342&  25290 (680)& 8.07 (0.10)& 0.68 (0.06)& 10.44&  7.47&2    \\
     J074352.67+322547.3&0755-52235-449&  12600 (480)& 8.11 (0.10)& 0.67 (0.06)& 11.72&  8.63&3    \\
     J074353.59+395946.1&0432-51884-117&  16080 (360)& 8.06 (0.07)& 0.65 (0.04)& 11.23&  8.27&     \\
     J074407.64+453342.3&1736-53052-450&  11340 (180)& 8.37 (0.08)& 0.84 (0.05)& 12.37&  8.90&     \\
     J074424.94+324614.6&0755-52235-388&  18010 (580)& 7.63 (0.10)& 0.45 (0.03)& 10.39&  8.05&     \\
     J074438.94+365424.3&0433-51873-122&  16360 (560)& 8.31 (0.09)& 0.81 (0.06)& 11.60&  8.45&     \\
     J074513.32+373527.8&0433-51873-140&  10100 (100)& 8.56 (0.09)& 0.96 (0.06)& 13.07&  9.22&     \\
     J074517.54+351151.8&0542-51993-463&  31280 (370)& 8.01 (0.08)& 0.66 (0.04)&  9.88&  7.01&     \\
     J074520.05+234223.8&0927-52577-503&  73560 (4520)& 6.95 (0.18)& 0.43 (0.05)&  6.68&  4.51&4    \\
     J074532.47+430530.5&0434-51885-346&  25200 (390)& 7.94 (0.06)& 0.60 (0.03)& 10.25&  7.30&     \\
     J074532.89+225914.4&0927-52577-076&  54240 (1340)& 7.49 (0.09)& 0.51 (0.03)&  8.16&  6.14&     \\
     J074535.64+232755.8&0927-52577-518&  17680 (360)& 8.24 (0.06)& 0.77 (0.04)& 11.35&  8.28&     \\
     J074558.63+231737.7&0927-52577-541&  15020 (480)& 7.79 (0.09)& 0.50 (0.05)& 10.98&  8.20&     \\
     J074600.42+200620.6&1263-52708-163&  24960 (650)& 8.19 (0.10)& 0.74 (0.06)& 10.65&  7.66&     \\
     J074629.80+224154.8&1203-52669-363&  17850 (560)& 7.91 (0.10)& 0.57 (0.06)& 10.83&  8.01&     \\
     J074632.00+415210.1&0434-51885-220&  71300 (5100)& 7.52 (0.22)& 0.56 (0.06)&  7.87&  5.86&     \\
     J074633.00+351022.7&0542-51993-476&  17270 (70)& 8.00 (0.01)& 0.62 (0.01)& 11.03&  8.10&     \\
     J074638.19+331653.0&0755-52235-584&  32260 (310)& 7.84 (0.07)& 0.57 (0.03)&  9.56&  6.89&     \\
     J074640.28+355748.0&0542-51993-521&   6780 (40)& 8.06 (0.08)& 0.63 (0.05)& 13.81&  9.27&     \\
     J074641.15+354847.4&0542-51993-449&  10070 (80)& 8.20 (0.08)& 0.72 (0.05)& 12.46&  8.91&     \\
     J074644.55+342615.7&0542-51993-064&  25210 (240)& 7.89 (0.04)& 0.58 (0.02)& 10.18&  7.26&     \\
     J074648.13+201748.9&1263-52708-159&   9340 (80)& 8.15 (0.11)& 0.69 (0.07)& 12.67&  8.97&     \\
     J074648.89+375411.5&0433-51873-154&  29130 (450)& 7.51 (0.08)& 0.45 (0.03)&  9.22&  6.89&     \\
     J074648.92+433803.0&1736-53052-013&  17360 (490)& 8.04 (0.09)& 0.64 (0.05)& 11.08&  8.16&     \\
     J074649.50+472253.6&1737-53055-325&  25010 (470)& 8.04 (0.07)& 0.66 (0.04)& 10.42&  7.43&2    \\
     J074712.63+452714.0&1737-53055-213&  13500 (220)& 8.90 (0.03)& 1.16 (0.01)& 12.95&  9.13&     \\
     J074720.50+344818.1&0542-51993-496&  19710 (720)& 7.88 (0.12)& 0.56 (0.06)& 10.61&  7.80&     \\
     J074722.11+295015.0&0889-52663-077&  18160 (320)& 7.88 (0.06)& 0.55 (0.03)& 10.75&  7.93&1    \\
     J074724.61+250351.1&0857-52314-625&  11230 (170)& 7.98 (0.09)& 0.59 (0.05)& 11.78&  8.65&     \\
     J074730.13+455852.3&1737-53055-190&  13090 (480)& 8.57 (0.09)& 0.97 (0.05)& 12.38&  8.90&     \\
     J074733.54+472003.9&1737-53055-327&  20560 (650)& 7.81 (0.10)& 0.53 (0.05)& 10.44&  7.65&4    \\
     J074752.47+243033.0&0928-52578-297&  14500 (420)& 7.96 (0.06)& 0.59 (0.04)& 11.28&  8.36&     \\
     J074759.70+421242.8&0434-51885-194&  12670 (390)& 7.75 (0.13)& 0.47 (0.06)& 11.22&  8.40&     \\
     J074803.72+300001.7&0889-52663-517&  27630 (300)& 7.88 (0.05)& 0.58 (0.02)&  9.96&  7.10&     \\
     J074805.69+381805.8&0433-51873-495&   9980 (110)& 7.96 (0.11)& 0.58 (0.07)& 12.14&  8.78&4    \\
     J074806.92+403608.6&0435-51882-357&  15040 (550)& 8.19 (0.07)& 0.72 (0.05)& 11.54&  8.47&     \\
     J074807.22+205814.2&1263-52708-448&  96740 (9220)& 7.10 (0.24)& 0.55 (0.05)&  6.54&  4.67&4,6  \\
     J074811.32+240237.4&0927-52577-569&  20560 (600)& 7.78 (0.09)& 0.51 (0.04)& 10.40&  7.63&     \\
     J074825.41+213420.6&1203-52669-076&   7250 (120)& 8.45 (0.19)& 0.88 (0.13)& 14.14&  9.54&1    \\
     J074836.13+385711.4&0433-51873-534&  13120 (290)& 8.04 (0.07)& 0.63 (0.04)& 11.55&  8.52&     \\
     J074838.95+240745.8&0927-52577-606&  17400 (410)& 8.02 (0.07)& 0.63 (0.04)& 11.04&  8.13&2    \\
     J074849.72+202929.3&1263-52708-055&   8890 (70)& 8.26 (0.09)& 0.76 (0.06)& 13.04&  9.09&     \\
     J074904.32+422420.0&0434-51885-176&  12770 (230)& 7.97 (0.06)& 0.59 (0.04)& 11.50&  8.50&     \\
     J074907.55+211124.1&1263-52708-464&  32730 (390)& 8.18 (0.09)& 0.76 (0.05)& 10.08&  7.08&     \\
     J074924.22+240227.0&0928-52578-248&  32280 (540)& 7.88 (0.12)& 0.59 (0.06)&  9.62&  6.91&     \\
     J074934.84+365205.1&0543-52017-216&  35300 (850)& 7.35 (0.15)& 0.42 (0.03)&  8.53&  7.07&1    \\
     J074935.03+314315.4&0890-52583-275&  44440 (1860)& 7.45 (0.18)& 0.46 (0.06)&  8.36&  6.34&     \\
     J075009.89+381641.6&0433-51873-040&  19140 (470)& 7.86 (0.08)& 0.55 (0.04)& 10.63&  7.82&3    \\
     J075058.46+491707.2&1779-53089-342&  25000 (220)& 7.83 (0.03)& 0.55 (0.02)& 10.11&  7.25&     \\
     J075106.51+301726.4&0889-52663-621&  32880 (90)& 7.88 (0.02)& 0.60 (0.01)&  9.59&  6.86&     \\
     J075115.10+433513.8&0434-51885-445&  20100 (300)& 8.16 (0.05)& 0.72 (0.03)& 11.01&  8.02&     \\
     J075117.35+392942.4&0435-51882-215&  18500 (310)& 7.97 (0.05)& 0.60 (0.03)& 10.85&  7.98&     \\
     J075124.20+410920.7&0435-51882-362&  47150 (2350)& 7.47 (0.20)& 0.48 (0.06)&  8.31&  6.31&     \\
     J075143.55+424138.5&0434-51885-511&  10010 (30)& 8.30 (0.03)& 0.79 (0.02)& 12.64&  8.98&     \\
     J075144.34+243954.3&0928-52578-098&  19380 (280)& 8.04 (0.05)& 0.64 (0.03)& 10.87&  7.96&     \\
     J075201.76+445900.1&0436-51883-358&  12600 (300)& 8.02 (0.08)& 0.62 (0.05)& 11.59&  8.55&     \\
     J075219.42+264157.9&0858-52316-112&  29750 (360)& 7.82 (0.07)& 0.56 (0.03)&  9.72&  6.98&     \\
     J075254.84+245715.6&0928-52578-170&  18700 (210)& 7.90 (0.04)& 0.56 (0.02)& 10.73&  7.88&     \\
     J075327.05+244705.5&0928-52578-141&  13460 (580)& 8.03 (0.11)& 0.62 (0.06)& 11.50&  8.51&     \\
     J075328.73+354304.8&0757-52238-284&  16950 (410)& 8.27 (0.07)& 0.78 (0.04)& 11.46&  8.36&     \\
     J075345.76+333527.7&0756-52577-067&   7330 (80)& 7.91 (0.15)& 0.54 (0.08)& 13.28&  9.09&     \\
     J075404.25+194633.5&1583-52941-203&  11350 (200)& 8.24 (0.09)& 0.76 (0.06)& 12.15&  8.82&     \\
     J075412.08+430230.7&0437-51876-353&  15460 (400)& 7.83 (0.08)& 0.52 (0.04)& 10.98&  8.17&     \\
     J075421.61+323520.8&0890-52583-470&  16440 (500)& 8.02 (0.09)& 0.62 (0.05)& 11.13&  8.22&     \\
     J075427.90+430639.2&0434-51885-583&  22880 (700)& 7.90 (0.10)& 0.58 (0.05)& 10.36&  7.51&     \\
     J075456.51+215354.8&1583-52941-325&  12210 (160)& 8.15 (0.05)& 0.70 (0.03)& 11.84&  8.66&     \\
     J075501.74+220127.7&1264-52707-209&  29700 (360)& 7.88 (0.07)& 0.58 (0.04)&  9.80&  6.98&     \\
     J075507.47+234316.6&1264-52707-344&  17730 (390)& 7.95 (0.07)& 0.59 (0.04)& 10.90&  8.04&1    \\
     J075524.70+393441.3&0435-51882-020&  13910 (530)& 8.39 (0.09)& 0.86 (0.06)& 12.00&  8.71&     \\
     J075525.96+362154.6&0757-52238-321&   7750 (20)& 8.15 (0.04)& 0.69 (0.02)& 13.41&  9.17&1    \\
     J075537.17+372139.2&0543-52017-523&  18270 (160)& 7.87 (0.03)& 0.55 (0.02)& 10.73&  7.90&     \\
     J075538.27+420730.4&0437-51876-296&  17120 (480)& 7.80 (0.09)& 0.51 (0.04)& 10.76&  7.99&     \\
     J075542.16+253424.3&0928-52578-516&   9760 (40)& 8.30 (0.05)& 0.79 (0.03)& 12.75&  9.01&     \\
     J075548.39+314333.1&0890-52583-061&  15090 (550)& 7.88 (0.10)& 0.54 (0.05)& 11.08&  8.25&     \\
     J075607.77+380331.6&0543-52017-550&  17100 (370)& 8.00 (0.07)& 0.62 (0.04)& 11.04&  8.14&     \\
     J075617.54+202010.2&1583-52941-167&  12130 (180)& 8.19 (0.06)& 0.72 (0.04)& 11.90&  8.69&     \\
     J075637.73+203730.7&1583-52941-155&  17140 (450)& 8.04 (0.08)& 0.64 (0.05)& 11.09&  8.17&     \\
     J075643.95+355043.1&0757-52238-163&  12800 (360)& 8.34 (0.08)& 0.82 (0.05)& 12.04&  8.75&     \\
     J075723.93+400714.7&0435-51882-024&  20050 (230)& 7.92 (0.04)& 0.58 (0.02)& 10.65&  7.77&     \\
     J075724.48+311310.1&1061-52641-263&  20960 (380)& 7.77 (0.06)& 0.51 (0.03)& 10.33&  7.57&     \\
     J075741.40+383302.4&0544-52201-196&  13560 (300)& 8.06 (0.05)& 0.65 (0.03)& 11.54&  8.49&     \\
     J075757.67+324815.4&0890-52583-610&  64370 (6240)& 7.52 (0.32)& 0.55 (0.10)&  8.00&  6.05&     \\
     J075758.04+243232.3&1204-52669-535&  30440 (270)& 7.86 (0.06)& 0.58 (0.03)&  9.71&  6.99&     \\
     J075832.58+370946.6&0757-52238-384&   7830 (80)& 8.22 (0.12)& 0.73 (0.08)& 13.48&  9.23&     \\
     J075847.28+211612.0&1583-52941-487&  12330 (350)& 8.15 (0.11)& 0.70 (0.07)& 11.82&  8.67&     \\
     J075851.22+381110.8&0544-52201-134&  20710 (530)& 7.86 (0.08)& 0.55 (0.04)& 10.50&  7.67&     \\
     J075855.23+330551.0&0891-52584-212&   8980 (80)& 8.23 (0.10)& 0.74 (0.07)& 12.95&  9.06&     \\
     J075914.80+262926.0&0929-52581-220&  15010 (730)& 8.20 (0.09)& 0.74 (0.06)& 11.57&  8.50&     \\
     J075916.53+433518.9&0436-51883-045&  24050 (740)& 9.53 (0.12)& 1.35 (0.02)& 13.38&  &     \\
     J075919.41+321948.4&0890-52583-631&  15300 (110)& 7.67 (0.02)& 0.45 (0.01)& 10.75&  8.32&4    \\
     J075925.01+282123.2&0859-52317-517&   9160 (40)& 8.39 (0.06)& 0.85 (0.04)& 13.14&  9.18&     \\
     J075929.73+473509.5&1779-53089-055&   8970 (20)& 8.33 (0.03)& 0.80 (0.02)& 13.11&  9.13&     \\
     J075953.27+422622.7&0437-51876-192&  11110 (60)& 8.05 (0.04)& 0.63 (0.02)& 11.91&  8.70&     \\
     J080004.72+455500.1&0436-51883-617&  16680 (440)& 8.48 (0.07)& 0.91 (0.04)& 11.84&  8.54&     \\
     J080028.75+374228.5&0758-52253-293&  10900 (100)& 7.92 (0.07)& 0.56 (0.04)& 11.78&  8.65&     \\
     J080029.11+491112.2&1779-53089-508&   8370 (60)& 8.05 (0.10)& 0.62 (0.06)& 12.94&  9.02&4    \\
     J080045.06+500227.6&1779-53089-565&  23020 (960)& 7.76 (0.14)& 0.51 (0.07)& 10.13&  7.44&4    \\
     J080049.12+362249.7&0757-52238-483&  14280 (440)& 7.92 (0.06)& 0.56 (0.03)& 11.24&  8.35&     \\
     J080051.55+223558.5&1264-52707-537&  12820 (130)& 8.05 (0.03)& 0.64 (0.02)& 11.62&  8.54&     \\
     J080101.85+353243.8&0757-52238-036&   9660 (30)& 8.28 (0.04)& 0.77 (0.03)& 12.74&  9.00&     \\
     J080111.57+275328.2&0929-52581-365&  28170 (660)& 7.55 (0.11)& 0.46 (0.04)&  9.34&  6.82&     \\
     J080132.95+451301.5&0436-51883-583&  13120 (270)& 8.25 (0.06)& 0.76 (0.04)& 11.86&  8.65&     \\
     J080138.75+333121.0&0891-52584-060&   7310 (80)& 7.94 (0.15)& 0.56 (0.09)& 13.33&  9.11&     \\
     J080200.52+465550.1&0438-51884-391&   7680 (60)& 7.95 (0.11)& 0.56 (0.06)& 13.14&  9.05&     \\
     J080211.68+305451.6&1061-52641-154&   8760 (100)& 8.26 (0.13)& 0.76 (0.09)& 13.10&  9.11&     \\
     J080230.39+244922.9&1205-52670-139&   9510 (50)& 8.26 (0.06)& 0.76 (0.04)& 12.78&  9.01&     \\
     J080254.13+440945.3&0439-51877-295&  16660 (390)& 8.51 (0.06)& 0.94 (0.04)& 11.90&  8.56&     \\
     J080310.05+313821.7&1061-52641-498&  17850 (270)& 8.20 (0.05)& 0.74 (0.03)& 11.26&  8.22&     \\
     J080325.96+370149.0&0757-52238-621&  26930 (790)& 7.89 (0.12)& 0.58 (0.06)& 10.03&  7.18&     \\
     J080333.88+423504.7&0437-51876-105&   8530 (40)& 7.92 (0.06)& 0.55 (0.04)& 12.69&  8.92&     \\
     J080339.74+421218.0&0437-51876-103&  15170 (310)& 8.27 (0.04)& 0.78 (0.02)& 11.65&  8.49&     \\
     J080340.34+374429.3&0758-52253-213&  26650 (830)& 7.65 (0.12)& 0.47 (0.05)&  9.68&  7.17&     \\
     J080353.13+321401.1&1061-52641-455&   8160 (80)& 8.18 (0.12)& 0.71 (0.08)& 13.25&  9.14&     \\
     J080405.13+394436.1&0544-52201-605&  16970 (210)& 7.56 (0.04)& 0.43 (0.01)& 10.36&  8.11&     \\
     J080409.94+355658.9&0892-52378-346&   6930 (120)& 7.59 (0.23)& 0.40 (0.08)& 13.04&  9.30&     \\
     J080409.99+355654.3&0757-52238-010&   7630 (90)& 8.30 (0.14)& 0.78 (0.09)& 13.69&  9.35&     \\
     J080411.83+071654.3&1756-53080-348&   7350 (70)& 7.85 (0.12)& 0.51 (0.06)& 13.19&  9.05&     \\
     J080418.83+353859.2&0892-52378-309&   9240 (40)& 8.79 (0.05)& 1.09 (0.03)& 13.84&  9.43&     \\
     J080429.35+421312.7&0546-52205-316&   9260 (20)& 8.37 (0.03)& 0.84 (0.02)& 13.07&  9.14&     \\
     J080435.26+313125.5&1061-52641-543&  23760 (610)& 7.88 (0.09)& 0.57 (0.04)& 10.27&  7.41&     \\
     J080439.19+212729.5&1584-52943-201&  34540 (690)& 8.13 (0.13)& 0.73 (0.08)&  9.90&  6.93&     \\
     J080459.01+415744.8&0437-51876-011&  14370 (350)& 8.27 (0.03)& 0.78 (0.02)& 11.75&  8.56&     \\
     J080515.75+485847.7&1779-53089-621&   7480 (90)& 8.03 (0.16)& 0.61 (0.10)& 13.36&  9.14&     \\
     J080530.19+380406.3&0758-52253-443&  15110 (480)& 7.95 (0.08)& 0.58 (0.05)& 11.19&  8.30&     \\
     J080531.67+463300.9&0438-51884-150&  23780 (580)& 7.63 (0.08)& 0.47 (0.04)&  9.83&  7.35&     \\
     J080536.43+482129.5&0438-51884-401&   7920 (90)& 8.62 (0.13)& 0.99 (0.08)& 14.10&  9.52&     \\
     J080542.88+452729.5&0439-51877-387&  20670 (380)& 7.90 (0.06)& 0.57 (0.03)& 10.55&  7.70&     \\
     J080547.84+472017.7&0438-51884-485&   6940 (70)& 7.94 (0.14)& 0.56 (0.08)& 13.54&  9.17&     \\
     J080628.02+280334.2&0930-52618-281&  23650 (650)& 8.01 (0.09)& 0.64 (0.05)& 10.46&  7.55&     \\
     J080637.51+335510.2&0891-52584-026&  29050 (930)& 8.02 (0.17)& 0.66 (0.10)& 10.07&  7.10&3    \\
     J080638.43+230025.2&1584-52943-431&  16060 (640)& 8.07 (0.12)& 0.66 (0.07)& 11.26&  8.31&     \\
     J080639.37+292220.1&0860-52319-070&  15210 (590)& 8.23 (0.08)& 0.75 (0.05)& 11.58&  8.48&     \\
     J080643.41+403517.3&0545-52202-515&  25390 (420)& 7.91 (0.06)& 0.59 (0.03)& 10.19&  7.27&4    \\
     J080645.30+431037.7&0437-51876-583&  15220 (560)& 8.22 (0.08)& 0.75 (0.05)& 11.58&  8.48&     \\
     J080657.23+415056.3&0545-52202-521&  18600 (540)& 8.07 (0.09)& 0.66 (0.06)& 10.99&  8.08&     \\
     J080659.12+341502.9&0891-52584-591&  28310 (220)& 8.02 (0.04)& 0.65 (0.02)& 10.12&  7.10&     \\
     J080659.33+245222.5&1265-52705-449&  13360 (500)& 8.35 (0.09)& 0.83 (0.06)& 11.99&  8.72&     \\
     J080706.16+303444.4&0860-52319-573&  13360 (460)& 8.34 (0.08)& 0.82 (0.05)& 11.98&  8.71&     \\
     J080715.87+431942.9&0437-51876-603&   8680 (50)& 8.09 (0.08)& 0.65 (0.05)& 12.86&  9.01&8    \\
     J080739.44+292618.6&0930-52618-391&  10920 (140)& 8.14 (0.09)& 0.69 (0.05)& 12.10&  8.78&     \\
     J080743.51+052655.1&1295-52934-250&  13560 (230)& 8.38 (0.04)& 0.85 (0.03)& 12.01&  8.70&     \\
     J080748.88+282626.7&0930-52618-256&   9730 (30)& 8.33 (0.04)& 0.81 (0.03)& 12.81&  9.04&     \\
     J080751.70+282907.5&0930-52618-208&  17790 (240)& 7.87 (0.04)& 0.55 (0.02)& 10.78&  7.95&     \\
     J080756.61+430628.3&0437-51876-626&  14770 (470)& 7.59 (0.10)& 0.43 (0.03)& 10.67&  8.38&     \\
     J080757.96+255710.3&1205-52670-543&   6270 (110)& 7.51 (0.27)& 0.37 (0.09)& 13.35&  9.37&5    \\
     J080758.46+341151.0&0891-52584-036&  66240 (5990)& 7.92 (0.32)& 0.69 (0.14)&  8.72&  6.09&     \\
     J080808.66+063815.4&1756-53080-131&  24960 (320)& 7.93 (0.05)& 0.60 (0.02)& 10.25&  7.31&     \\
     J080824.44+304726.4&0861-52318-283&  30430 (610)& 7.89 (0.13)& 0.59 (0.06)&  9.76&  7.01&     \\
     J080838.97+295557.8&0860-52319-629&  16910 (450)& 8.02 (0.08)& 0.63 (0.05)& 11.09&  8.18&     \\
     J080911.19+352756.9&0892-52378-194&   9150 (20)& 8.65 (0.02)& 1.01 (0.01)& 13.60&  9.39&     \\
     J080920.59+235903.8&1265-52705-049&  16370 (460)& 7.83 (0.09)& 0.52 (0.05)& 10.88&  8.09&     \\
     J080925.14+224514.3&1584-52943-494&   8980 (50)& 8.37 (0.06)& 0.83 (0.04)& 13.18&  9.17&2    \\
     J080938.86+472522.0&0438-51884-585&  12190 (330)& 8.27 (0.10)& 0.78 (0.06)& 12.03&  8.76&     \\
     J080951.09+225054.1&1584-52943-513&   6730 (50)& 8.22 (0.09)& 0.73 (0.06)& 14.08&  9.44&     \\
     J080953.40+292839.0&0930-52618-473&  23990 (490)& 7.96 (0.07)& 0.61 (0.04)& 10.37&  7.44&     \\
     J080954.57+322315.2&0825-52289-042&  23260 (400)& 7.71 (0.06)& 0.49 (0.02)& 10.04&  7.36&1    \\
     J080955.14+222452.6&1584-52943-063&  17760 (470)& 7.88 (0.09)& 0.55 (0.04)& 10.80&  7.99&     \\
     J081002.50+432204.0&0439-51877-081&  16690 (520)& 8.23 (0.09)& 0.76 (0.06)& 11.43&  8.36&1    \\
     J081018.73+370010.9&0892-52378-374&   9750 (50)& 8.48 (0.06)& 0.90 (0.04)& 13.05&  9.18&     \\
     J081031.31+451832.5&0439-51877-518&  40010 (1890)& 8.25 (0.23)& 0.81 (0.13)&  9.87&  6.75&     \\
     J081048.44+491423.6&0440-51885-389&  53030 (4300)& 7.30 (0.30)& 0.45 (0.08)&  7.84&  5.86&     \\
     J081111.62+493138.9&0440-51885-422&   9510 (80)& 8.46 (0.09)& 0.89 (0.06)& 13.11&  9.20&     \\
     J081116.95+482640.3&0440-51885-259&  34250 (270)& 7.82 (0.06)& 0.57 (0.03)&  9.40&  6.80&     \\
     J081125.71+440944.6&0547-52207-355&   7850 (80)& 8.27 (0.12)& 0.76 (0.08)& 13.54&  9.27&     \\
     J081126.67+053911.8&1295-52934-168&  28140 (130)& 7.78 (0.02)& 0.53 (0.01)&  9.76&  7.05&4    \\
     J081130.67+034555.8&1184-52641-304&  10220 (120)& 8.46 (0.12)& 0.89 (0.07)& 12.84&  9.10&     \\
     J081132.03+432313.5&0546-52205-406&  23240 (100)& 8.52 (0.01)& 0.95 (0.01)& 11.32&  8.12&     \\
     J081145.20+374805.6&0758-52253-018&  16550 (660)& 8.24 (0.11)& 0.76 (0.07)& 11.46&  8.39&     \\
     J081145.57+421928.7&0546-52205-520&  12660 (420)& 8.68 (0.09)& 1.03 (0.05)& 12.65&  9.07&     \\
     J081145.70+073115.6&1756-53080-537&  25870 (410)& 7.82 (0.06)& 0.55 (0.03)& 10.01&  7.20&     \\
     J081147.05+352138.4&0892-52378-070&  30820 (350)& 7.77 (0.08)& 0.54 (0.03)&  9.55&  6.96&     \\
     J081222.11+314334.9&0861-52318-474&  24490 (390)& 7.73 (0.06)& 0.50 (0.02)&  9.98&  7.28&     \\
     J081234.94+040852.1&1184-52641-347&  27380 (210)& 7.78 (0.03)& 0.53 (0.01)&  9.81&  7.10&     \\
     J081254.32+501620.3&0440-51885-401&  30550 (150)& 7.98 (0.03)& 0.64 (0.02)&  9.89&  7.02&     \\
     J081255.14+253246.7&1266-52709-208&  11020 (140)& 8.23 (0.08)& 0.74 (0.05)& 12.21&  8.83&     \\
     J081308.51+480642.4&0440-51885-210&  32960 (140)& 7.86 (0.03)& 0.58 (0.01)&  9.54&  6.86&     \\
     J081323.25+242034.3&1585-52962-271&  10140 (60)& 8.27 (0.07)& 0.77 (0.04)& 12.55&  8.95&     \\
     J081358.05+321922.1&0861-52318-411&  19270 (130)& 7.93 (0.02)& 0.58 (0.01)& 10.72&  7.84&     \\
     J081439.35+293251.9&0930-52618-595&  15830 (280)& 7.62 (0.06)& 0.44 (0.02)& 10.60&  8.25&     \\
     J081449.87+293136.0&0930-52618-590&   8620 (80)& 8.58 (0.10)& 0.97 (0.07)& 13.70&  9.42&     \\
     J081451.27+460803.4&0441-51868-280&  11700 (140)& 8.09 (0.05)& 0.66 (0.03)& 11.84&  8.67&2    \\
     J081452.01+313949.8&0861-52318-519&   9210 (90)& 8.49 (0.11)& 0.91 (0.07)& 13.28&  9.28&     \\
     J081459.93+055337.6&1295-52934-070&  11910 (310)& 8.29 (0.10)& 0.79 (0.07)& 12.11&  8.80&     \\
     J081509.14+392912.2&0759-52254-567&  32440 (580)& 7.89 (0.13)& 0.60 (0.06)&  9.62&  6.90&     \\
     J081514.43+511311.7&1780-53090-633&  75890 (3860)& 7.53 (0.15)& 0.58 (0.04)&  7.81&  5.75&     \\
     J081531.75+443710.2&0547-52207-339&  12150 (280)& 8.27 (0.08)& 0.77 (0.05)& 12.03&  8.76&     \\
     J081557.90+313747.3&0861-52318-560&  24580 (560)& 7.76 (0.08)& 0.51 (0.04)& 10.03&  7.29&     \\
     J081610.99+313142.2&0861-52318-558&  12090 (200)& 8.25 (0.06)& 0.76 (0.04)& 12.01&  8.74&     \\
     J081619.87+065708.1&1757-53083-137&  15780 (320)& 7.98 (0.06)& 0.60 (0.03)& 11.15&  8.24&     \\
     J081625.00+330740.4&0862-52325-277&  16770 (260)& 7.87 (0.05)& 0.55 (0.03)& 10.89&  8.06&     \\
     J081648.72+262354.1&1266-52709-444&  14770 (280)& 7.70 (0.06)& 0.46 (0.02)& 10.87&  8.41&4    \\
     J081654.35+354230.6&0826-52295-397&  24240 (700)& 7.94 (0.10)& 0.60 (0.06)& 10.31&  7.42&3    \\
     J081658.24+444953.4&0439-51877-032&  21330 (270)& 7.93 (0.04)& 0.59 (0.02)& 10.53&  7.65&     \\
     J081659.10+502355.3&0440-51885-567&  10140 (90)& 8.14 (0.10)& 0.68 (0.06)& 12.34&  8.86&     \\
     J081706.50+450326.8&0547-52207-369&  12240 (410)& 8.36 (0.11)& 0.83 (0.07)& 12.16&  8.83&     \\
     J081716.98+054223.6&1295-52934-024&  37500 (1900)& 8.03 (0.25)& 0.68 (0.13)&  9.60&  6.79&4    \\
     J081720.67+235211.6&1585-52962-141&  17490 (230)& 7.79 (0.04)& 0.51 (0.02)& 10.70&  7.92&     \\
     J081732.74+265729.9&1266-52709-427&  20070 (580)& 7.96 (0.09)& 0.60 (0.05)& 10.70&  7.84&4    \\
     J081737.95+041906.4&1184-52641-379&   9240 (40)& 8.22 (0.05)& 0.73 (0.03)& 12.82&  9.01&     \\
     J081739.78+430938.2&0546-52205-604&  23690 (790)& 7.96 (0.11)& 0.61 (0.06)& 10.38&  7.50&     \\
     J081749.16+462246.4&0441-51868-141&  11750 (240)& 8.37 (0.08)& 0.84 (0.05)& 12.27&  8.87&     \\
     J081753.65+295233.8&0931-52619-214&   9360 (70)& 8.19 (0.09)& 0.72 (0.06)& 12.73&  8.99&     \\
     J081800.35+254017.5&1266-52709-086&  23800 (660)& 7.88 (0.09)& 0.57 (0.05)& 10.26&  7.41&     \\
     J081820.42+270532.6&1266-52709-512&  86620 (1990)& 7.32 (0.06)& 0.56 (0.01)&  7.19&  5.23&6    \\
     J081828.98+313153.0&0931-52619-321&  12120 (100)& 8.19 (0.03)& 0.72 (0.02)& 11.91&  8.69&     \\
     J081830.14+345639.0&0826-52295-133&  12080 (310)& 8.23 (0.10)& 0.75 (0.06)& 11.98&  8.74&     \\
     J081847.50+373142.7&0893-52589-147&   8120 (80)& 8.24 (0.12)& 0.75 (0.08)& 13.36&  9.20&     \\
     J081900.44+393637.9&0759-52254-608&  41140 (780)& 7.72 (0.09)& 0.55 (0.04)&  8.94&  6.59&     \\
     J081910.87+040541.3&1184-52641-457&  18760 (430)& 7.82 (0.07)& 0.52 (0.04)& 10.61&  7.83&     \\
     J081918.96+033550.9&1184-52641-552&  22450 (690)& 7.80 (0.10)& 0.53 (0.05)& 10.25&  7.48&     \\
     J081922.84+031809.6&1184-52641-102&  17950 (200)& 8.27 (0.04)& 0.78 (0.02)& 11.36&  8.27&     \\
     J081934.57+433417.3&0547-52207-105&   9930 (70)& 8.19 (0.07)& 0.72 (0.05)& 12.50&  8.92&     \\
     J081958.59+475256.4&0441-51868-556&  16280 (530)& 8.05 (0.10)& 0.64 (0.06)& 11.20&  8.26&     \\
     J081959.23+330638.8&0862-52325-164&  16850 (490)& 8.04 (0.09)& 0.64 (0.05)& 11.13&  8.21&     \\
     J082001.30+383434.9&0893-52589-453&   7590 (20)& 8.13 (0.03)& 0.68 (0.02)& 13.46&  9.18&     \\
     J082006.93+345511.6&0826-52295-059&  13770 (770)& 7.76 (0.10)& 0.48 (0.05)& 11.09&  8.34&     \\
     J082017.75+505539.8&0442-51882-475&  24400 (510)& 7.84 (0.07)& 0.55 (0.04)& 10.15&  7.32&     \\
     J082020.86+444433.1&0548-51986-290&  35790 (480)& 7.82 (0.08)& 0.57 (0.04)&  9.32&  6.75&1    \\
     J082022.02+431411.1&0547-52207-059&  21950 (220)& 7.83 (0.03)& 0.54 (0.02)& 10.33&  7.50&3    \\
     J082036.12+353334.8&0826-52295-465&  14760 (220)& 8.00 (0.03)& 0.61 (0.02)& 11.29&  8.33&     \\
     J082036.98+431005.3&0547-52207-060&   6870 (50)& 7.98 (0.10)& 0.58 (0.06)& 13.64&  9.20&2    \\
     J082042.74+303024.9&0931-52619-142&  11250 (110)& 8.21 (0.06)& 0.73 (0.04)& 12.12&  8.79&     \\
     J082058.59+303121.3&0931-52619-151&  25030 (790)& 7.92 (0.11)& 0.59 (0.06)& 10.23&  7.34&     \\
     J082145.27+455923.4&0441-51868-033&  80420 (3420)& 7.63 (0.14)& 0.62 (0.04)&  7.94&  5.72&4    \\
     J082151.20+240634.2&1585-52962-061&   7420 (100)& 8.10 (0.17)& 0.65 (0.11)& 13.50&  9.19&     \\
     J082151.75+065922.6&1296-52962-327&  25480 (450)& 7.90 (0.07)& 0.58 (0.03)& 10.17&  7.26&     \\
     J082157.25+290223.7&1207-52672-183&  12000 (300)& 8.21 (0.10)& 0.73 (0.06)& 11.96&  8.73&     \\
     J082157.27+241612.0&1585-52962-072&  18060 (410)& 8.10 (0.07)& 0.68 (0.04)& 11.09&  8.14&     \\
     J082200.93+265204.9&1266-52709-629&  24560 (620)& 7.95 (0.09)& 0.61 (0.05)& 10.31&  7.39&     \\
     J082212.57+275307.4&1267-52932-352&   8860 (60)& 6.92 (0.16)& 0.23 (0.03)& 10.94&  8.70&     \\
     J082225.58+370048.8&0827-52312-308&  21070 (680)& 7.97 (0.10)& 0.61 (0.05)& 10.62&  7.77&     \\
     J082228.96+352401.4&0826-52295-119&  21140 (750)& 7.88 (0.11)& 0.56 (0.06)& 10.48&  7.67&4    \\
     J082239.43+082436.7&1758-53084-346&  11480 (140)& 8.53 (0.06)& 0.94 (0.04)& 12.60&  9.00&5    \\
     J082251.65+452928.0&0548-51986-443&  23440 (220)& 7.95 (0.03)& 0.61 (0.02)& 10.40&  7.46&     \\
     J082302.40+323806.6&0862-52325-012&   9990 (110)& 8.40 (0.11)& 0.85 (0.07)& 12.82&  9.07&     \\
     J082321.79+245140.4&1585-52962-612&  60290 (3170)& 7.47 (0.17)& 0.52 (0.05)&  7.99&  6.02&6    \\
     J082337.65+033554.0&1185-52642-126&  19780 (210)& 7.88 (0.03)& 0.56 (0.02)& 10.62&  7.75&     \\
     J082342.22+393826.4&0894-52615-395&   8700 (60)& 8.24 (0.09)& 0.75 (0.06)& 13.09&  9.10&     \\
     J082346.14+245345.6&1585-52962-605&  34050 (100)& 7.74 (0.02)& 0.53 (0.01)&  9.28&  6.81&     \\
     J082358.94+451604.1&0548-51986-218&  18550 (630)& 7.86 (0.11)& 0.54 (0.06)& 10.68&  7.90&     \\
     J082359.16+311154.2&0931-52619-542&  20170 (300)& 7.54 (0.05)& 0.43 (0.01)& 10.02&  7.81&     \\
     J082426.74+254019.2&1586-52945-205&  16580 (490)& 7.83 (0.10)& 0.52 (0.05)& 10.85&  8.07&     \\
     J082513.86+323244.0&0932-52620-400&  14980 (340)& 8.13 (0.05)& 0.69 (0.03)& 11.46&  8.41&     \\
     J082518.86+032927.8&1185-52642-085&  12370 (150)& 8.19 (0.04)& 0.72 (0.03)& 11.87&  8.67&     \\
     J082546.99+411900.0&0760-52264-604&  11830 (230)& 8.49 (0.08)& 0.91 (0.05)& 12.45&  8.94&     \\
     J082610.71+243955.8&1586-52945-198&  28720 (690)& 7.83 (0.12)& 0.56 (0.06)&  9.79&  7.05&     \\
     J082613.22+393846.3&0894-52615-474&  46920 (1610)& 7.71 (0.14)& 0.56 (0.05)&  8.74&  6.45&     \\
     J082624.40+062827.6&1296-52962-594&  16560 (190)& 8.04 (0.04)& 0.64 (0.02)& 11.15&  8.20&     \\
     J082626.24+320932.4&0932-52620-183&  22780 (320)& 7.86 (0.04)& 0.55 (0.02)& 10.30&  7.45&     \\
     J082637.09+292123.9&1207-52672-073&  14280 (460)& 7.71 (0.09)& 0.46 (0.04)& 10.96&  8.22&     \\
     J082650.84+460257.2&0549-51981-300&  19910 (350)& 8.15 (0.06)& 0.71 (0.03)& 11.01&  8.03&     \\
     J082652.12+472054.7&0441-51868-639&  25690 (550)& 7.98 (0.08)& 0.63 (0.04)& 10.27&  7.32&     \\
     J082706.01+083144.1&1758-53084-376&  16660 (340)& 8.06 (0.06)& 0.65 (0.04)& 11.17&  8.22&     \\
     J082706.20+311535.9&0932-52620-135&  29270 (240)& 7.95 (0.05)& 0.62 (0.02)&  9.94&  7.01&     \\
     J082707.56+455346.4&0548-51986-516&   7310 (120)& 8.51 (0.19)& 0.92 (0.12)& 14.22&  9.56&     \\
     J082709.25+443201.6&0548-51986-106&  12740 (410)& 7.89 (0.12)& 0.55 (0.07)& 11.40&  8.48&     \\
     J082710.98+314223.3&0932-52620-134&  23340 (870)& 7.98 (0.12)& 0.62 (0.07)& 10.44&  7.57&     \\
     J082726.43+444530.9&0548-51986-151&  44860 (2170)& 6.71 (0.20)& 0.28 (0.05)&  7.06&  8.03&     \\
     J082727.00+300405.4&1207-52672-525&  11800 (220)& 8.34 (0.07)& 0.82 (0.05)& 12.21&  8.84&     \\
     J082733.10+260703.1&1586-52945-415&   7180 (50)& 8.12 (0.10)& 0.67 (0.06)& 13.67&  9.24&     \\
     J082736.70+330000.3&0932-52620-361&   8420 (80)& 8.25 (0.11)& 0.75 (0.07)& 13.23&  9.15&     \\
     J082742.45+293812.7&1207-52672-593&  26140 (550)& 8.52 (0.09)& 0.95 (0.05)& 11.11&  7.97&     \\
     J082758.81+525317.1&0444-51883-435&  16250 (370)& 7.57 (0.08)& 0.43 (0.02)& 10.46&  8.20&4    \\
     J082811.89+065350.2&1758-53084-003&  17970 (230)& 7.98 (0.04)& 0.61 (0.02)& 10.92&  8.03&     \\
     J082833.23+433733.6&0762-52232-318&  17230 (370)& 8.16 (0.07)& 0.71 (0.04)& 11.26&  8.25&     \\
     J082846.84+453849.1&0548-51986-529&   9270 (100)& 8.73 (0.11)& 1.06 (0.07)& 13.71&  9.42&     \\
     J082855.28+292100.3&1268-52933-353&  12140 (250)& 8.21 (0.08)& 0.74 (0.05)& 11.94&  8.72&     \\
     J082936.62+072824.6&1758-53084-007&  11800 (290)& 8.23 (0.10)& 0.75 (0.06)& 12.03&  8.77&     \\
     J082944.47+530101.0&0444-51883-480&  30260 (290)& 7.91 (0.06)& 0.60 (0.03)&  9.81&  7.01&     \\
     J082945.64+053458.7&1186-52646-324&  16950 (460)& 8.04 (0.08)& 0.64 (0.05)& 11.12&  8.19&     \\
     J082946.70+450218.0&0548-51986-083&  18990 (440)& 7.82 (0.07)& 0.52 (0.04)& 10.59&  7.80&1    \\
     J082954.65+485226.7&0443-51873-099&  22120 (360)& 7.98 (0.05)& 0.62 (0.03)& 10.54&  7.64&     \\
     J082954.96+063429.6&1297-52963-273&  20030 (530)& 7.83 (0.08)& 0.54 (0.04)& 10.52&  7.71&     \\
     J082955.44+060617.5&1297-52963-285&  18930 (420)& 7.91 (0.07)& 0.57 (0.04)& 10.73&  7.89&     \\
     J083005.06+042347.7&1185-52642-606&   9210 (110)& 8.83 (0.12)& 1.12 (0.06)& 13.94&  9.45&     \\
     J083009.69+323800.6&0932-52620-504&  10100 (120)& 8.04 (0.13)& 0.62 (0.08)& 12.20&  8.80&     \\
     J083013.85+494815.9&0443-51873-560&  13120 (370)& 8.03 (0.09)& 0.63 (0.05)& 11.55&  8.52&     \\
     J083015.51+460127.4&0548-51986-600&  21370 (320)& 7.90 (0.05)& 0.57 (0.02)& 10.49&  7.63&     \\
     J083020.32+444601.2&0548-51986-090&  20550 (530)& 7.81 (0.08)& 0.53 (0.04)& 10.44&  7.64&     \\
     J083022.88+272244.3&1267-52932-021&  59870 (3900)& 7.53 (0.21)& 0.54 (0.06)&  8.12&  6.12&6    \\
     J083029.77+085014.1&1758-53084-530&  19640 (270)& 8.00 (0.04)& 0.62 (0.02)& 10.80&  7.90&     \\
     J083035.62+443249.5&0548-51986-024&   7250 (100)& 8.15 (0.17)& 0.69 (0.11)& 13.67&  9.26&     \\
     J083038.80+470247.0&0549-51981-479&  47230 (2650)& 7.51 (0.23)& 0.49 (0.07)&  8.38&  6.37&4    \\
     J083039.43+324146.1&0932-52620-559&   7320 (20)& 8.48 (0.03)& 0.90 (0.02)& 14.15&  9.53&     \\
     J083056.11+315941.9&0932-52620-075&  30020 (870)& 7.99 (0.18)& 0.64 (0.10)&  9.94&  7.11&4    \\
     J083106.63+431703.4&0761-52266-585&  27060 (440)& 7.84 (0.07)& 0.56 (0.03)&  9.95&  7.13&     \\
     J083114.63+332851.4&0932-52620-580&  19350 (600)& 7.86 (0.10)& 0.54 (0.05)& 10.61&  7.81&     \\
     J083138.30+422135.0&0761-52266-573&  21050 (290)& 7.89 (0.04)& 0.57 (0.02)& 10.51&  7.65&     \\
     J083138.71+320849.8&0932-52620-063&  17560 (440)& 8.20 (0.08)& 0.74 (0.05)& 11.29&  8.26&     \\
     J083151.03+454303.1&0548-51986-566&  23820 (510)& 7.87 (0.07)& 0.56 (0.04)& 10.24&  7.39&     \\
     J083202.10+273101.3&1587-52964-339&  15340 (270)& 8.01 (0.05)& 0.62 (0.03)& 11.24&  8.30&     \\
     J083226.00+295143.3&1208-52672-042&   9870 (90)& 8.42 (0.10)& 0.87 (0.07)& 12.90&  9.11&     \\
     J083228.27+441441.8&0762-52232-382&  70640 (9980)& 6.93 (0.38)& 0.41 (0.10)&  6.71&  4.51&5    \\
     J083229.93+482748.9&0550-51959-346&  14770 (430)& 7.90 (0.07)& 0.55 (0.04)& 11.15&  8.29&     \\
     J083235.86+363204.0&1197-52668-442&  21100 (380)& 7.94 (0.06)& 0.59 (0.03)& 10.57&  7.70&     \\
     J083249.40+072528.0&1297-52963-377&  11470 (200)& 8.11 (0.09)& 0.67 (0.05)& 11.92&  8.71&     \\
     J083251.57+264833.4&1586-52945-628&  13330 (160)& 8.25 (0.03)& 0.76 (0.02)& 11.84&  8.63&     \\
     J083254.38+313904.2&1208-52672-404&   6500 (90)& 8.08 (0.19)& 0.64 (0.12)& 14.01&  9.35&     \\
     J083300.12+272254.5&1587-52964-244&  32890 (460)& 7.82 (0.10)& 0.57 (0.05)&  9.49&  6.87&     \\
     J083301.08+465338.1&0549-51981-496&  27970 (360)& 7.37 (0.06)& 0.41 (0.01)&  9.04&  7.10&     \\
     J083303.02+365906.2&0827-52312-032&  13550 (340)& 8.09 (0.06)& 0.66 (0.04)& 11.58&  8.51&     \\
     J083304.90+064733.3&1297-52963-494&  14550 (590)& 7.84 (0.10)& 0.52 (0.05)& 11.09&  8.28&     \\
     J083324.56+041916.5&1186-52646-162&  31260 (220)& 7.33 (0.05)& 0.41 (0.01)&  8.73&  7.11&     \\
     J083351.25+280839.4&1587-52964-356&  17640 (430)& 7.92 (0.08)& 0.57 (0.04)& 10.86&  8.03&     \\
     J083354.84+070240.1&1297-52963-511&  16780 (630)& 8.08 (0.11)& 0.66 (0.06)& 11.19&  8.25&4    \\
     J083409.11+335333.0&0933-52642-234&  16200 (590)& 8.05 (0.11)& 0.65 (0.06)& 11.22&  8.28&     \\
     J083421.22+533615.5&0446-51899-286&  27430 (180)& 7.94 (0.03)& 0.61 (0.01)& 10.06&  7.12&     \\
     J083428.16+064523.4&1297-52963-508&   8950 (100)& 8.83 (0.12)& 1.11 (0.06)& 14.04&  9.47&     \\
     J083433.19+350933.5&1197-52668-073&  12980 (160)& 8.05 (0.04)& 0.64 (0.03)& 11.59&  8.53&     \\
     J083443.94+074947.6&1759-53081-294&  37870 (1090)& 7.97 (0.14)& 0.65 (0.07)&  9.47&  6.71&5    \\
     J083502.97+410639.8&0895-52581-164&  31630 (160)& 8.32 (0.04)& 0.84 (0.02)& 10.38&  7.36&1    \\
     J083521.12+475843.3&0550-51959-231&   7920 (60)& 8.31 (0.10)& 0.79 (0.06)& 13.57&  9.30&1    \\
     J083547.88+442534.1&0762-52232-473&  13380 (310)& 8.16 (0.06)& 0.70 (0.04)& 11.69&  8.57&     \\
     J083602.91+303149.7&1208-52672-068&  19720 (440)& 8.82 (0.07)& 1.12 (0.04)& 12.19&  8.59&     \\
     J083605.33+300730.3&1268-52933-448&  19410 (390)& 8.17 (0.07)& 0.72 (0.04)& 11.08&  8.09&     \\
     J083618.61+432651.5&0762-52232-044&  25230 (430)& 7.50 (0.06)& 0.44 (0.02)&  9.50&  7.17&3    \\
     J083628.24+354649.9&1197-52668-581&  10770 (60)& 8.34 (0.04)& 0.82 (0.03)& 12.47&  8.93&     \\
     J083644.46+415411.2&0895-52581-441&   7810 (30)& 7.59 (0.06)& 0.41 (0.02)& 12.54&  9.15&2    \\
     J083659.21+062204.8&1187-52708-329&  38330 (450)& 7.66 (0.06)& 0.51 (0.02)&  8.94&  6.66&     \\
     J083702.23+365243.4&0864-52320-432&   8740 (60)& 8.29 (0.08)& 0.78 (0.05)& 13.15&  9.13&     \\
     J083709.34+381748.7&0828-52317-095&  27230 (320)& 8.00 (0.05)& 0.64 (0.03)& 10.17&  7.18&     \\
     J083722.44+265417.3&1587-52964-120&  14560 (930)& 8.77 (0.09)& 1.08 (0.05)& 12.58&  9.01&3    \\
     J083723.48+510058.3&0445-51873-484&   7470 (40)& 8.05 (0.07)& 0.62 (0.04)& 13.40&  9.14&     \\
     J083736.13+075107.2&1297-52963-562&  17920 (150)& 7.94 (0.03)& 0.59 (0.01)& 10.87&  8.00&     \\
     J083753.64+381822.2&0828-52317-041&  27930 (770)& 7.54 (0.13)& 0.45 (0.04)&  9.35&  6.85&     \\
     J083839.37+323031.8&1209-52674-387&  12510 (420)& 8.02 (0.12)& 0.62 (0.07)& 11.60&  8.57&     \\
     J083855.68+511959.5&0445-51873-451&  29390 (430)& 7.77 (0.08)& 0.53 (0.04)&  9.65&  7.00&     \\
     J083923.92+330040.4&1209-52674-332&  23780 (850)& 8.08 (0.12)& 0.68 (0.07)& 10.57&  7.65&     \\
     J083942.07+302925.9&1269-52937-388&  18290 (360)& 7.96 (0.06)& 0.60 (0.04)& 10.86&  8.00&     \\
     J084001.80+051628.0&1188-52650-339&   7770 (50)& 8.04 (0.09)& 0.62 (0.06)& 13.23&  9.10&     \\
     J084018.24+265603.1&1587-52964-022&  29140 (400)& 7.96 (0.08)& 0.62 (0.04)&  9.97&  7.03&3    \\
     J084020.00+402730.7&0829-52296-356&  31260 (250)& 7.78 (0.06)& 0.55 (0.03)&  9.53&  6.94&     \\
     J084024.55+343152.9&0933-52642-552&   7000 (100)& 8.27 (0.18)& 0.77 (0.12)& 14.00&  9.44&     \\
     J084025.17+032622.3&0564-52224-339&  23960 (360)& 7.92 (0.05)& 0.59 (0.03)& 10.30&  7.39&     \\
     J084048.38+342058.8&0933-52642-543&  28040 (650)& 7.64 (0.11)& 0.47 (0.04)&  9.55&  7.09&     \\
     J084052.72+024712.3&0564-52224-273&   7330 (70)& 7.92 (0.13)& 0.55 (0.07)& 13.29&  9.09&     \\
     J084056.94+371605.3&0864-52320-416&   8950 (90)& 8.38 (0.11)& 0.84 (0.07)& 13.21&  9.20&     \\
     J084105.87+453943.5&0763-52235-222&  21300 (650)& 7.77 (0.09)& 0.51 (0.04)& 10.31&  7.56&4    \\
     J084106.99+473708.0&0550-51959-165&   8630 (30)& 7.97 (0.04)& 0.58 (0.03)& 12.71&  8.93&     \\
     J084109.08+292135.9&1269-52937-138&  30090 (530)& 8.40 (0.11)& 0.89 (0.07)& 10.61&  7.63&     \\
     J084115.05+461757.3&0763-52235-390&  16060 (250)& 7.43 (0.06)& 0.39 (0.01)& 10.25&  8.20&     \\
     J084141.63+051117.0&1188-52650-413&   7630 (90)& 8.11 (0.14)& 0.66 (0.09)& 13.41&  9.17&     \\
     J084149.85+444522.3&0763-52235-248&  15590 (370)& 8.10 (0.06)& 0.68 (0.04)& 11.35&  8.35&     \\
     J084151.81+464230.9&0550-51959-052&  18030 (320)& 7.76 (0.06)& 0.49 (0.03)& 10.60&  7.85&     \\
     J084216.38+314746.2&1209-52674-143&  28110 (590)& 7.84 (0.10)& 0.56 (0.05)&  9.85&  7.08&     \\
     J084220.72+370701.7&0864-52320-548&  11910 (210)& 7.93 (0.08)& 0.57 (0.05)& 11.57&  8.56&     \\
     J084239.97+023621.5&0564-52224-235&  45900 (1490)& 7.51 (0.13)& 0.49 (0.04)&  8.43&  6.39&2    \\
     J084244.54+294815.7&1269-52937-161&  12230 (210)& 8.32 (0.06)& 0.80 (0.04)& 12.09&  8.78&     \\
     J084252.28+342422.2&0934-52672-286&  18810 (130)& 8.21 (0.02)& 0.75 (0.01)& 11.19&  8.15&     \\
     J084303.14+331229.0&1209-52674-527&  18840 (160)& 7.71 (0.03)& 0.47 (0.01)& 10.45&  7.73&     \\
     J084312.05+303042.4&1269-52937-503&  11100 (210)& 8.04 (0.12)& 0.63 (0.07)& 11.91&  8.71&     \\
     J084314.05+043131.6&1188-52650-191&  11540 (100)& 8.21 (0.04)& 0.73 (0.03)& 12.05&  8.76&     \\
     J084321.60+541422.5&0446-51899-187&   6950 (90)& 8.00 (0.16)& 0.59 (0.10)& 13.62&  9.20&     \\
     J084336.48+341206.4&0933-52642-626&   9320 (30)& 8.47 (0.04)& 0.90 (0.02)& 13.21&  9.23&     \\
     J084337.73+361832.3&0864-52320-021&  13260 (440)& 8.34 (0.08)& 0.82 (0.05)& 11.98&  8.72&     \\
     J084418.72+005309.9&0467-51901-435&  34210 (720)& 7.71 (0.15)& 0.52 (0.06)&  9.23&  6.83&     \\
     J084418.81+023005.0&0564-52224-172&  17670 (620)& 8.28 (0.11)& 0.79 (0.07)& 11.40&  8.32&     \\
     J084430.27+480327.4&0550-51959-120&  19970 (340)& 7.96 (0.05)& 0.60 (0.03)& 10.72&  7.83&     \\
     J084443.14+042102.8&1188-52650-143&  17750 (200)& 8.16 (0.04)& 0.72 (0.02)& 11.22&  8.20&     \\
     J084457.80+453632.7&0763-52235-168&   9240 (20)& 8.42 (0.03)& 0.87 (0.02)& 13.16&  9.19&     \\
     J084501.49+054519.2&1188-52650-522&  12510 (280)& 7.70 (0.10)& 0.45 (0.03)& 11.16&  8.65&     \\
     J084524.62+380156.0&0865-52323-239&   8060 (20)& 8.11 (0.03)& 0.66 (0.02)& 13.19&  9.10&     \\
     J084529.98+290718.1&1588-52965-487&  18300 (160)& 8.07 (0.03)& 0.66 (0.02)& 11.02&  8.07&     \\
     J084534.00+415634.6&0896-52592-041&   8420 (60)& 8.60 (0.08)& 0.98 (0.05)& 13.82&  9.45&     \\
     J084537.38+372151.2&0864-52320-617&  17580 (790)& 7.92 (0.14)& 0.57 (0.08)& 10.88&  8.07&4    \\
     J084537.73+065346.2&1298-52964-151&  23040 (190)& 8.45 (0.03)& 0.90 (0.02)& 11.21&  8.07&     \\
     J084554.60$-$003206.5&0467-51901-121&  16090 (240)& 7.97 (0.04)& 0.60 (0.03)& 11.11&  8.20&     \\
     J084607.75+544012.7&0446-51899-547&  25380 (420)& 8.01 (0.06)& 0.64 (0.03)& 10.34&  7.36&     \\
     J084608.09+012953.8&0564-52224-081&  10480 (150)& 8.22 (0.12)& 0.74 (0.08)& 12.35&  8.89&1    \\
     J084608.35+413852.6&0829-52296-409&  37020 (780)& 7.92 (0.11)& 0.62 (0.05)&  9.43&  6.72&     \\
     J084626.42+073824.4&1298-52964-506&  19440 (430)& 7.93 (0.07)& 0.58 (0.04)& 10.72&  7.86&     \\
     J084639.27+091406.7&1760-53086-433&  41760 (750)& 7.71 (0.08)& 0.54 (0.03)&  8.90&  6.57&     \\
     J084654.44+051402.9&1188-52650-571&   6570 (110)& 7.96 (0.22)& 0.57 (0.13)& 13.80&  9.24&     \\
     J084656.89+441605.8&0896-52592-459&  20800 (580)& 7.67 (0.09)& 0.46 (0.04)& 10.21&  7.60&     \\
     J084703.22+031232.7&0564-52224-545&  17040 (310)& 8.63 (0.04)& 1.01 (0.03)& 12.07&  8.62&     \\
     J084708.16+420113.1&0896-52592-001&  19780 (360)& 7.98 (0.06)& 0.61 (0.03)& 10.76&  7.88&     \\
     J084717.12+340417.6&1210-52701-388&  23680 (730)& 7.88 (0.10)& 0.57 (0.05)& 10.26&  7.42&     \\
     J084732.40+400059.6&0829-52296-169&  10330 (70)& 8.54 (0.07)& 0.95 (0.04)& 12.96&  9.17&     \\
     J084746.80+451006.2&0763-52235-144&  12000 (180)& 8.19 (0.06)& 0.72 (0.04)& 11.93&  8.71&     \\
     J084751.61+283113.5&1588-52965-095&  15160 (490)& 8.03 (0.08)& 0.63 (0.05)& 11.30&  8.35&4    \\
     J084802.49+082144.1&1298-52964-562&  19720 (420)& 7.84 (0.07)& 0.54 (0.03)& 10.56&  7.74&     \\
     J084853.86+562635.1&0483-51902-320&   9980 (110)& 8.49 (0.11)& 0.91 (0.07)& 12.99&  9.17&     \\
     J084900.15+010420.8&0468-51912-355&   7770 (110)& 8.08 (0.17)& 0.64 (0.11)& 13.29&  9.13&     \\
     J084909.45+342947.7&1210-52701-361&   7490 (10)& 8.02 (0.03)& 0.60 (0.02)& 13.34&  9.12&8    \\
     J084909.67+435045.1&0896-52592-579&  11860 (170)& 8.15 (0.06)& 0.70 (0.04)& 11.90&  8.70&4    \\
     J084947.38+293721.1&1588-52965-622&  12950 (180)& 7.99 (0.05)& 0.60 (0.03)& 11.51&  8.49&2    \\
     J084948.62+331925.1&1210-52701-197&   7600 (20)& 8.10 (0.04)& 0.66 (0.03)& 13.41&  9.15&     \\
     J084949.62+092353.3&1760-53086-488&   8570 (40)& 8.26 (0.06)& 0.76 (0.04)& 13.18&  9.13&     \\
     J084951.10+553514.7&0448-51900-266&  28860 (120)& 7.80 (0.02)& 0.54 (0.01)&  9.74&  7.01&2    \\
     J085008.69+085450.6&1760-53086-106&  11310 (210)& 8.43 (0.09)& 0.87 (0.06)& 12.46&  8.94&     \\
     J085032.23+393735.3&1198-52669-342&  10920 (80)& 8.14 (0.05)& 0.69 (0.03)& 12.10&  8.78&     \\
     J085033.54+382717.1&0865-52323-599&  18340 (180)& 8.40 (0.03)& 0.87 (0.02)& 11.54&  8.34&     \\
     J085046.16+075820.6&1299-52972-310&  15450 (360)& 8.11 (0.06)& 0.68 (0.04)& 11.38&  8.36&     \\
     J085051.97+322843.1&1270-52991-578&  22960 (790)& 8.14 (0.11)& 0.71 (0.07)& 10.72&  7.80&     \\
     J085053.08+561638.5&0483-51902-297&  17270 (290)& 8.30 (0.05)& 0.80 (0.03)& 11.49&  8.35&     \\
     J085058.00+345637.6&0934-52672-017&  13050 (480)& 8.22 (0.10)& 0.75 (0.06)& 11.83&  8.66&     \\
     J085107.29+033046.0&0565-52225-326&  23690 (290)& 7.46 (0.04)& 0.42 (0.01)&  9.55&  7.48&4    \\
     J085114.18+034100.6&0565-52225-331&  21400 (600)& 8.05 (0.09)& 0.65 (0.05)& 10.71&  7.81&     \\
     J085121.10+354727.8&0935-52643-247&   9640 (70)& 8.26 (0.08)& 0.76 (0.05)& 12.72&  8.99&     \\
     J085125.74+053520.2&1190-52670-335&  23820 (530)& 8.09 (0.07)& 0.68 (0.04)& 10.57&  7.62&     \\
     J085128.17+060551.1&1190-52670-322&  11620 (70)& 8.16 (0.03)& 0.70 (0.02)& 11.97&  8.72&     \\
     J085134.54+362117.1&0935-52643-229&   9430 (110)& 8.23 (0.13)& 0.74 (0.09)& 12.76&  9.01&     \\
     J085142.70+043910.1&1190-52670-184&  21450 (810)& 7.91 (0.11)& 0.58 (0.06)& 10.50&  7.68&     \\
     J085148.55+095035.2&1760-53086-535&  73380 (8840)& 6.90 (0.31)& 0.42 (0.08)&  6.59&  4.36&     \\
     J085215.90+044652.2&1190-52670-191&  26050 (640)& 7.67 (0.09)& 0.48 (0.04)&  9.77&  7.20&     \\
     J085216.70+065931.6&1189-52668-445&   7140 (60)& 8.02 (0.12)& 0.60 (0.07)& 13.53&  9.18&5    \\
     J085219.57+082126.0&1299-52972-384&  16960 (530)& 7.97 (0.10)& 0.60 (0.06)& 11.02&  8.14&     \\
     J085224.36+423507.7&0830-52293-372&  19160 (560)& 8.24 (0.09)& 0.77 (0.06)& 11.21&  8.18&     \\
     J085226.59+301851.1&1589-52972-509&  24250 (630)& 7.87 (0.09)& 0.56 (0.04)& 10.21&  7.36&     \\
     J085229.46+014323.7&0468-51912-451&  16050 (600)& 7.71 (0.12)& 0.46 (0.06)& 10.74&  8.05&     \\
     J085242.36+011447.5&0468-51912-467&  17210 (330)& 8.06 (0.06)& 0.65 (0.04)& 11.12&  8.18&     \\
     J085252.86+514246.7&0447-51877-063&   8150 (50)& 7.76 (0.09)& 0.46 (0.04)& 12.65&  8.89&     \\
     J085325.54+000514.2&0468-51912-132&  12230 (180)& 8.20 (0.06)& 0.73 (0.04)& 11.91&  8.69&     \\
     J085337.31+054640.3&1190-52670-406&  20330 (580)& 7.94 (0.09)& 0.59 (0.05)& 10.65&  7.80&     \\
     J085343.32+422526.6&0830-52293-412&  16670 (350)& 7.92 (0.07)& 0.57 (0.04)& 10.97&  8.11&     \\
     J085343.84+010514.1&0468-51912-470&  25510 (630)& 7.74 (0.09)& 0.50 (0.04)&  9.91&  7.23&     \\
     J085344.64+440740.9&0897-52605-257&   7730 (120)& 8.30 (0.18)& 0.78 (0.12)& 13.64&  9.33&     \\
     J085403.30+361121.4&0935-52643-175&  10110 (90)& 8.31 (0.10)& 0.80 (0.06)& 12.63&  8.98&     \\
     J085414.12+414124.9&0830-52293-176&  27480 (610)& 8.02 (0.10)& 0.65 (0.06)& 10.18&  7.20&     \\
     J085500.50+330358.0&1271-52974-402&  12800 (190)& 8.04 (0.05)& 0.63 (0.03)& 11.60&  8.54&     \\
     J085506.72+073710.2&1299-52972-190&  12960 (260)& 8.22 (0.06)& 0.74 (0.04)& 11.83&  8.64&     \\
     J085507.29+063540.9&1189-52668-538&  11250 (80)& 8.39 (0.04)& 0.85 (0.03)& 12.41&  8.91&     \\
     J085529.22+052405.1&1189-52668-016&   9550 (100)& 8.08 (0.13)& 0.65 (0.08)& 12.47&  8.89&     \\
     J085541.71+474554.3&0764-52238-466&   9780 (40)& 8.53 (0.05)& 0.94 (0.03)& 13.13&  9.23&     \\
     J085557.48+081706.5&1299-52972-482&  17630 (180)& 8.04 (0.03)& 0.64 (0.02)& 11.04&  8.11&     \\
     J085559.20+482600.6&0764-52238-407&   8160 (80)& 8.27 (0.12)& 0.76 (0.08)& 13.38&  9.21&     \\
     J085604.88+545501.1&0448-51900-042&   9360 (80)& 8.23 (0.10)& 0.74 (0.07)& 12.80&  9.01&     \\
     J085634.52+502748.2&0551-51993-122&  33970 (260)& 7.98 (0.05)& 0.65 (0.03)&  9.68&  6.85&     \\
     J085727.50+025805.1&0565-52225-171&  19750 (250)& 7.91 (0.04)& 0.57 (0.02)& 10.66&  7.78&     \\
     J085742.04+363526.6&0936-52705-254&  28250 (480)& 7.79 (0.08)& 0.54 (0.04)&  9.78&  7.06&     \\
     J085742.35+295813.6&1589-52972-639&  11740 (190)& 8.18 (0.07)& 0.71 (0.04)& 11.97&  8.73&     \\
     J085746.18+034255.3&0565-52225-449&  37130 (780)& 7.20 (0.11)& 0.39 (0.02)&  8.14&  7.21&2    \\
     J085804.05+531031.9&0449-51900-143&  29510 (300)& 7.84 (0.06)& 0.56 (0.03)&  9.76&  6.99&     \\
     J085811.11+003736.0&0468-51912-031&  19510 (500)& 7.91 (0.08)& 0.57 (0.04)& 10.68&  7.83&     \\
     J085814.72+295427.0&1590-52974-225&  21130 (450)& 7.83 (0.06)& 0.54 (0.03)& 10.41&  7.60&     \\
     J085826.97+001952.0&0469-51913-131&   9810 (110)& 8.55 (0.11)& 0.95 (0.07)& 13.15&  9.25&     \\
     J085828.80+441553.9&0897-52605-058&   9830 (60)& 8.41 (0.07)& 0.86 (0.05)& 12.90&  9.10&     \\
     J085831.55+422922.5&0831-52294-274&   8080 (70)& 8.11 (0.11)& 0.66 (0.07)& 13.18&  9.10&     \\
     J085839.82+441030.2&0897-52605-053&   9090 (40)& 7.69 (0.07)& 0.44 (0.02)& 12.08&  9.01&     \\
     J085850.49+515244.2&0551-51993-509&  20770 (460)& 8.11 (0.07)& 0.69 (0.04)& 10.85&  7.92&     \\
     J085851.86+324635.7&1271-52974-537&  16770 (150)& 7.94 (0.03)& 0.58 (0.02)& 10.99&  8.10&     \\
     J085906.22+011936.4&0469-51913-493&  58700 (3370)& 7.54 (0.20)& 0.54 (0.06)&  8.15&  6.14&     \\
     J085921.91+043812.3&1190-52670-632&  20120 (540)& 8.27 (0.08)& 0.79 (0.05)& 11.18&  8.14&     \\
     J085937.31+082126.3&1299-52972-620&  24830 (470)& 7.98 (0.07)& 0.62 (0.04)& 10.34&  7.39&     \\
     J085944.19+504051.0&0552-51992-315&  32000 (150)& 7.86 (0.04)& 0.58 (0.02)&  9.61&  6.90&     \\
     J085947.32+422113.0&0830-52293-610&  15210 (510)& 8.52 (0.04)& 0.94 (0.03)& 12.06&  8.68&     \\
     J085951.69+083618.2&1300-52973-355&   9670 (70)& 8.36 (0.08)& 0.83 (0.05)& 12.88&  9.08&     \\
     J085954.01+415441.2&0831-52294-257&   9350 (40)& 7.93 (0.07)& 0.56 (0.04)& 12.34&  8.82&     \\
     J085954.29+492530.4&0765-52254-348&  24710 (710)& 7.89 (0.10)& 0.57 (0.05)& 10.21&  7.34&     \\
     J085956.47+082607.5&1300-52973-307&  16370 (420)& 7.61 (0.09)& 0.44 (0.02)& 10.53&  8.20&4    \\
     J090005.56+061535.3&1192-52649-328&  19690 (220)& 7.92 (0.04)& 0.58 (0.02)& 10.68&  7.80&     \\
     J090014.38+331140.0&1271-52974-563&   9840 (90)& 8.80 (0.09)& 1.10 (0.05)& 13.62&  9.38&     \\
     J090037.16+320735.3&1271-52974-070&  16800 (430)& 7.82 (0.08)& 0.52 (0.04)& 10.81&  8.03&     \\
     J090050.10+000249.3&0469-51913-057&  13270 (440)& 8.02 (0.10)& 0.62 (0.06)& 11.52&  8.51&     \\
     J090058.21+033647.9&0565-52225-603&  26050 (670)& 8.19 (0.10)& 0.75 (0.06)& 10.56&  7.57&     \\
     J090059.85+062920.5&1191-52674-189&  24970 (350)& 7.83 (0.05)& 0.55 (0.03)& 10.11&  7.26&     \\
     J090116.64+301035.2&1590-52974-135&  73610 (5750)& 7.33 (0.23)& 0.52 (0.06)&  7.45&  5.54&     \\
     J090123.84+350616.4&1211-52964-555&  12640 (270)& 7.92 (0.08)& 0.56 (0.04)& 11.45&  8.49&     \\
     J090129.25+472831.8&0764-52238-108&  30750 (280)& 7.67 (0.06)& 0.50 (0.02)&  9.39&  6.95&1    \\
     J090134.29+082241.9&1300-52973-277&  22070 (580)& 8.06 (0.08)& 0.66 (0.05)& 10.66&  7.76&     \\
     J090139.86+102231.0&1738-53051-402&  20610 (350)& 7.92 (0.05)& 0.58 (0.03)& 10.59&  7.72&     \\
     J090139.96+060547.3&1191-52674-208&  10700 (140)& 8.20 (0.10)& 0.72 (0.06)& 12.25&  8.84&     \\
     J090145.84+481509.6&0764-52238-590&  24960 (270)& 8.58 (0.04)& 0.98 (0.03)& 11.31&  8.08&     \\
     J090148.62+005015.9&0469-51913-108&   9620 (100)& 8.69 (0.10)& 1.03 (0.06)& 13.49&  9.36&     \\
     J090151.41+005701.4&0469-51913-119&  14300 (970)& 8.11 (0.10)& 0.67 (0.06)& 11.51&  8.51&     \\
     J090210.29+333509.8&1272-52989-438&  25890 (120)& 7.90 (0.02)& 0.58 (0.01)& 10.12&  7.20&     \\
     J090227.13+425039.0&0831-52294-195&   9680 (110)& 8.22 (0.12)& 0.73 (0.08)& 12.64&  8.97&     \\
     J090254.08+575821.9&0483-51902-603&  17790 (220)& 7.98 (0.04)& 0.61 (0.02)& 10.93&  8.04&2    \\
     J090306.67+090352.6&1300-52973-328&  13800 (940)& 7.99 (0.10)& 0.60 (0.06)& 11.40&  8.48&     \\
     J090321.05+064427.0&1191-52674-471&  71470 (7840)& 7.80 (0.37)& 0.65 (0.14)&  8.41&  6.03&2    \\
     J090326.85+480109.6&0764-52238-635&  28480 (360)& 7.84 (0.06)& 0.56 (0.03)&  9.83&  7.05&     \\
     J090328.55+074512.7&1300-52973-211&  11860 (290)& 7.99 (0.11)& 0.60 (0.06)& 11.66&  8.61&     \\
     J090331.73+563950.8&0483-51902-155&  10250 (90)& 8.16 (0.09)& 0.70 (0.06)& 12.35&  8.87&     \\
     J090348.56+083456.5&1300-52973-498&  18390 (210)& 7.99 (0.04)& 0.62 (0.02)& 10.90&  8.00&     \\
     J090349.11+050757.3&1192-52649-491&  11870 (270)& 8.05 (0.10)& 0.63 (0.06)& 11.74&  8.64&     \\
     J090355.17$-$003343.3&0470-51929-213&  17930 (220)& 7.92 (0.04)& 0.57 (0.02)& 10.84&  7.98&2    \\
     J090401.76+382122.4&0936-52705-579&  11230 (190)& 8.13 (0.10)& 0.69 (0.06)& 12.01&  8.75&     \\
     J090410.40+404819.6&1199-52703-580&  22090 (430)& 7.74 (0.06)& 0.50 (0.03)& 10.19&  7.46&     \\
     J090416.46+584301.0&0484-51907-400&  24130 (330)& 7.87 (0.05)& 0.56 (0.02)& 10.22&  7.34&     \\
     J090449.79+093143.1&1738-53051-031&  24540 (790)& 7.91 (0.12)& 0.59 (0.06)& 10.26&  7.38&4    \\
     J090456.30+343830.6&1211-52964-025&  28400 (450)& 7.84 (0.08)& 0.56 (0.04)&  9.84&  7.06&     \\
     J090500.41+355850.3&1212-52703-261&  34160 (950)& 7.46 (0.19)& 0.44 (0.06)&  8.81&  6.93&     \\
     J090505.39+054811.7&1191-52674-055&  29610 (610)& 7.93 (0.12)& 0.61 (0.06)&  9.88&  7.01&4    \\
     J090516.97+031604.9&0566-52238-232&  19920 (200)& 7.85 (0.03)& 0.54 (0.02)& 10.56&  7.70&2    \\
     J090522.94+071519.2&1191-52674-404&   8740 (80)& 8.34 (0.11)& 0.81 (0.07)& 13.23&  9.18&     \\
     J090525.17+514322.2&0552-51992-579&   8090 (40)& 8.58 (0.05)& 0.97 (0.03)& 13.95&  9.48&     \\
     J090525.48+394339.1&1199-52703-023&  16270 (230)& 7.71 (0.05)& 0.46 (0.02)& 10.71&  7.98&     \\
     J090536.20+021741.8&0471-51924-369&  12750 (360)& 8.43 (0.08)& 0.88 (0.05)& 12.20&  8.83&2    \\
     J090545.56+324038.6&1272-52989-046&  31320 (460)& 7.93 (0.10)& 0.62 (0.05)&  9.76&  6.97&     \\
     J090555.02+034006.3&0566-52238-485&  16730 (370)& 8.05 (0.07)& 0.65 (0.04)& 11.16&  8.21&     \\
     J090559.60+084324.7&1300-52973-549&  10230 (50)& 8.16 (0.05)& 0.70 (0.03)& 12.34&  8.86&     \\
     J090611.00+414114.3&1200-52668-462&  47210 (740)& 7.86 (0.07)& 0.62 (0.03)&  9.00&  6.41&     \\
     J090613.36+425002.9&0831-52294-158&  32420 (320)& 7.86 (0.07)& 0.58 (0.03)&  9.58&  6.89&2    \\
     J090618.44+022311.6&0471-51924-401&   5910 (100)& 7.24 (0.28)& 0.28 (0.08)& 13.25&  9.27&2    \\
     J090621.63+380956.3&0936-52705-587&  20850 (320)& 8.90 (0.05)& 1.16 (0.02)& 12.23&  8.57&     \\
     J090624.25$-$002428.1&0470-51929-081&  11580 (150)& 8.19 (0.06)& 0.72 (0.04)& 12.02&  8.75&1,2  \\
     J090636.16+081705.8&1300-52973-157&  19380 (590)& 7.92 (0.10)& 0.58 (0.05)& 10.70&  7.87&     \\
     J090638.58+070059.7&1191-52674-533&  18110 (70)& 7.92 (0.01)& 0.58 (0.01)& 10.82&  7.95&     \\
     J090704.74+572723.7&0483-51924-607&  22690 (670)& 7.84 (0.09)& 0.54 (0.05)& 10.28&  7.48&     \\
     J090712.36+364318.3&1212-52703-380&   8620 (20)& 8.54 (0.03)& 0.94 (0.02)& 13.62&  9.39&     \\
     J090713.40+104248.0&1739-53050-359&   7470 (60)& 8.02 (0.10)& 0.60 (0.06)& 13.35&  9.13&2    \\
     J090713.87+471047.8&0898-52606-567&   9940 (40)& 8.18 (0.04)& 0.71 (0.03)& 12.48&  8.91&     \\
     J090715.46+391255.2&0937-52707-430&   8440 (60)& 8.26 (0.08)& 0.76 (0.05)& 13.23&  9.15&     \\
     J090715.94+462140.6&0899-52620-245&   8610 (80)& 8.13 (0.12)& 0.68 (0.07)& 12.96&  9.05&     \\
     J090718.10+570316.4&0483-51902-627&  28420 (540)& 7.96 (0.09)& 0.62 (0.05)& 10.02&  7.09&2    \\
     J090730.65+381754.1&0936-52705-637&  20800 (370)& 7.22 (0.06)& 0.36 (0.02)&  9.37&  7.75&     \\
     J090740.57+055348.8&1193-52652-353&   9260 (80)& 8.56 (0.09)& 0.96 (0.06)& 13.40&  9.33&2    \\
     J090751.78+071844.5&1191-52674-572&  19070 (470)& 7.92 (0.08)& 0.57 (0.04)& 10.72&  7.89&     \\
     J090757.30+084524.8&1300-52973-531&  17310 (260)& 7.91 (0.05)& 0.57 (0.03)& 10.89&  8.04&5    \\
     J090759.59+053649.7&1193-52652-391&  20000 (450)& 7.82 (0.07)& 0.53 (0.03)& 10.50&  7.69&     \\
     J090810.08+330653.5&1272-52989-074&   8000 (100)& 8.51 (0.14)& 0.92 (0.09)& 13.86&  9.46&     \\
     J090812.04+060421.2&1191-52674-024&  17960 (260)& 7.43 (0.05)& 0.40 (0.01)& 10.02&  8.02&3    \\
     J090841.45+505557.1&0552-51992-025&   8250 (90)& 8.19 (0.13)& 0.71 (0.08)& 13.22&  9.14&     \\
     J090856.60+443111.9&0832-52312-386&   9220 (50)& 8.70 (0.06)& 1.04 (0.04)& 13.67&  9.41&     \\
     J090859.30+060438.2&1193-52652-393&  11050 (180)& 8.19 (0.11)& 0.72 (0.07)& 12.14&  8.81&     \\
     J090905.55+024411.9&0566-52238-057&  33200 (570)& 7.91 (0.13)& 0.61 (0.06)&  9.62&  6.87&     \\
     J090911.36+501559.4&0765-52254-524&   9700 (70)& 8.51 (0.08)& 0.93 (0.05)& 13.13&  9.23&     \\
     J090925.42+533700.6&0553-51999-397&  21890 (270)& 7.98 (0.04)& 0.62 (0.02)& 10.56&  7.66&4    \\
     J090953.74+434346.5&0831-52294-608&   7810 (100)& 8.42 (0.15)& 0.86 (0.10)& 13.80&  9.43&     \\
     J091005.44+081512.2&1300-52973-639&  27670 (260)& 7.85 (0.04)& 0.56 (0.02)&  9.90&  7.09&1    \\
     J091012.23+492914.0&0766-52247-284&   7610 (80)& 7.89 (0.14)& 0.53 (0.08)& 13.10&  9.03&     \\
     J091021.01+415054.9&1200-52668-455&  17190 (410)& 7.89 (0.08)& 0.56 (0.04)& 10.87&  8.05&     \\
     J091047.34+025818.2&0566-52238-066&   9330 (100)& 8.34 (0.12)& 0.82 (0.08)& 12.99&  9.11&2    \\
     J091053.50+393206.1&0937-52707-498&   8970 (70)& 8.06 (0.10)& 0.63 (0.06)& 12.69&  8.95&     \\
     J091056.50+094655.1&1739-53050-091&  14170 (750)& 8.72 (0.10)& 1.06 (0.06)& 12.54&  8.98&     \\
     J091118.42+031045.1&0566-52238-031&  11950 (250)& 8.22 (0.08)& 0.74 (0.05)& 11.98&  8.74&     \\
     J091127.62+002917.6&0472-51955-394&  12760 (440)& 8.26 (0.10)& 0.77 (0.07)& 11.91&  8.71&     \\
     J091133.64+032530.2&0566-52238-639&  13100 (330)& 8.34 (0.06)& 0.82 (0.04)& 12.00&  8.72&1    \\
     J091145.12+353135.6&1273-52993-365&  20380 (270)& 7.84 (0.04)& 0.54 (0.02)& 10.50&  7.66&     \\
     J091149.18+351826.2&1273-52993-376&  11740 (250)& 8.11 (0.09)& 0.67 (0.06)& 11.87&  8.69&     \\
     J091206.50+383711.7&0937-52707-176&  11420 (170)& 8.28 (0.08)& 0.78 (0.05)& 12.19&  8.83&     \\
     J091213.67+000247.6&0472-51955-240&  19340 (410)& 7.72 (0.07)& 0.48 (0.03)& 10.41&  7.72&     \\
     J091215.43+011958.8&0472-51955-368&  54370 (2020)& 7.94 (0.14)& 0.67 (0.07)&  8.98&  6.24&     \\
     J091258.85+091815.6&1301-52976-340&  21310 (220)& 7.82 (0.03)& 0.53 (0.02)& 10.38&  7.55&     \\
     J091312.46+593330.9&0484-51907-536&   7000 (110)& 7.88 (0.20)& 0.52 (0.11)& 13.42&  9.12&     \\
     J091312.73+403628.8&1200-52668-017&  12140 (130)& 8.14 (0.04)& 0.69 (0.03)& 11.84&  8.66&     \\
     J091318.27+440756.5&0832-52312-188&   9390 (110)& 8.28 (0.13)& 0.78 (0.09)& 12.86&  9.05&     \\
     J091338.56+375320.1&1213-52972-338&  11980 (340)& 8.35 (0.10)& 0.83 (0.07)& 12.19&  8.84&     \\
     J091341.04+011240.2&0472-51955-407&   7310 (90)& 8.42 (0.14)& 0.86 (0.10)& 14.05&  9.51&     \\
     J091353.60+374909.8&1213-52972-428&  88080 (3010)& 7.39 (0.09)& 0.58 (0.02)&  7.31&  5.31&     \\
     J091354.70+003334.2&0472-51955-467&  18280 (480)& 7.97 (0.09)& 0.60 (0.05)& 10.87&  8.02&     \\
     J091359.81+040149.0&0567-52252-370&  46300 (1370)& 7.83 (0.12)& 0.61 (0.05)&  8.98&  6.45&     \\
     J091405.55+420552.9&1201-52674-279&   7180 (60)& 7.58 (0.13)& 0.40 (0.04)& 12.86&  9.24&     \\
     J091422.25+551124.5&0450-51908-598&   8670 (90)& 8.12 (0.13)& 0.67 (0.08)& 12.91&  9.03&     \\
     J091431.52+001742.2&0472-51955-483&  21120 (350)& 8.33 (0.05)& 0.82 (0.03)& 11.17&  8.10&     \\
     J091442.69+041455.9&0567-52252-417&  83140 (6380)& 7.27 (0.20)& 0.54 (0.05)&  7.16&  5.26&     \\
     J091446.68+002331.6&0472-51955-484&  19210 (500)& 7.99 (0.08)& 0.61 (0.05)& 10.81&  7.95&     \\
     J091456.31+322933.4&1592-52990-237&   6530 (90)& 7.50 (0.21)& 0.37 (0.07)& 13.15&  9.32&     \\
     J091508.37+523154.5&0553-51999-571&  23540 (220)& 8.02 (0.03)& 0.65 (0.02)& 10.49&  7.54&     \\
     J091521.00+602035.9&0485-51909-355&   9770 (100)& 8.56 (0.10)& 0.95 (0.06)& 13.18&  9.26&     \\
     J091527.98+094734.2&1739-53050-070&  15510 (180)& 7.64 (0.04)& 0.45 (0.01)& 10.68&  8.28&     \\
     J091533.60+105954.8&1739-53050-580&  16020 (320)& 8.04 (0.06)& 0.64 (0.04)& 11.22&  8.26&     \\
     J091536.97+094335.1&1739-53050-012&  12360 (130)& 8.22 (0.04)& 0.74 (0.02)& 11.91&  8.69&     \\
     J091544.37+443940.6&0832-52312-515&  20590 (380)& 7.70 (0.06)& 0.47 (0.03)& 10.26&  7.60&     \\
     J091553.25+451129.2&0832-52312-538&  18910 (320)& 7.95 (0.05)& 0.59 (0.03)& 10.79&  7.93&4    \\
     J091601.48$-$003129.8&0472-51955-095&  18760 (340)& 8.41 (0.05)& 0.88 (0.03)& 11.52&  8.33&3    \\
     J091609.19+543735.0&0554-52000-344&  30730 (160)& 7.91 (0.04)& 0.61 (0.02)&  9.77&  6.98&     \\
     J091616.71+001356.2&0472-51955-160&  11870 (250)& 8.04 (0.09)& 0.63 (0.06)& 11.73&  8.63&     \\
     J091625.51+441557.2&0832-52312-146&  19810 (620)& 7.72 (0.10)& 0.48 (0.05)& 10.38&  7.70&4    \\
     J091632.69+082442.2&1301-52976-148&  10790 (140)& 8.76 (0.10)& 1.08 (0.05)& 13.23&  9.29&     \\
     J091635.07+385546.2&0937-52707-634&  11640 (60)& 8.15 (0.03)& 0.70 (0.02)& 11.95&  8.71&     \\
     J091640.53+011006.5&0473-51929-293&  25790 (640)& 7.93 (0.09)& 0.60 (0.05)& 10.18&  7.27&     \\
     J091640.75+435941.0&0832-52312-144&   8610 (10)& 8.22 (0.02)& 0.73 (0.02)& 13.10&  9.09&     \\
     J091642.87+452441.0&0832-52312-535&  18260 (590)& 7.88 (0.10)& 0.55 (0.05)& 10.74&  7.95&     \\
     J091645.50+491214.9&0900-52637-332&  21220 (700)& 8.38 (0.10)& 0.86 (0.06)& 11.25&  8.17&     \\
     J091648.49+345603.8&1273-52993-545&  13320 (380)& 8.21 (0.08)& 0.73 (0.05)& 11.77&  8.61&     \\
     J091731.00+092638.1&1301-52976-445&  11660 (110)& 8.20 (0.04)& 0.73 (0.03)& 12.02&  8.75&     \\
     J091734.49+020924.3&0473-51929-428&  15980 (380)& 7.58 (0.08)& 0.43 (0.02)& 10.51&  8.23&     \\
     J091757.25+093455.3&1301-52976-537&  32960 (340)& 8.02 (0.08)& 0.67 (0.04)&  9.81&  6.93&     \\
     J091800.60+334746.3&1592-52990-334&  22550 (730)& 7.89 (0.10)& 0.57 (0.05)& 10.38&  7.54&     \\
     J091800.74$-$005049.6&0472-51955-001&  32990 (340)& 7.87 (0.08)& 0.59 (0.04)&  9.56&  6.86&     \\
     J091801.04+322250.2&1592-52990-133&   7850 (40)& 8.05 (0.06)& 0.63 (0.04)& 13.21&  9.09&     \\
     J091841.84+061702.0&1194-52703-070&  44920 (460)& 7.45 (0.04)& 0.47 (0.01)&  8.35&  6.30&     \\
     J091842.60+591804.2&0484-51907-609&  54570 (2900)& 7.48 (0.19)& 0.50 (0.06)&  8.13&  6.16&     \\
     J091918.36+581446.9&0484-51907-039&  41280 (2180)& 7.51 (0.24)& 0.47 (0.08)&  8.57&  6.53&     \\
     J091924.19+083710.8&1301-52976-596&  19710 (120)& 7.98 (0.02)& 0.61 (0.01)& 10.76&  7.86&     \\
     J091927.44+085133.2&1301-52976-587&  31480 (560)& 7.98 (0.13)& 0.64 (0.07)&  9.83&  6.99&4    \\
     J091932.43+074536.7&1195-52724-346&  27810 (740)& 7.91 (0.12)& 0.59 (0.06)&  9.98&  7.12&     \\
     J091937.30+490803.5&0900-52637-426&   9270 (70)& 8.76 (0.08)& 1.08 (0.04)& 13.77&  9.42&     \\
     J091942.35+021522.1&0473-51929-488&  19390 (450)& 8.00 (0.07)& 0.62 (0.04)& 10.81&  7.94&     \\
     J091944.25+421132.9&1201-52674-150&  64700 (5820)& 7.43 (0.28)& 0.52 (0.08)&  7.82&  5.92&6    \\
     J091950.71+375447.2&1213-52972-571&  12230 (330)& 8.23 (0.10)& 0.75 (0.06)& 11.95&  8.73&     \\
     J092010.55+045721.1&0991-52707-221&  61320 (1630)& 7.40 (0.09)& 0.50 (0.03)&  7.82&  5.84&     \\
     J092011.67+585545.5&0484-51907-638&   8820 (50)& 8.38 (0.06)& 0.84 (0.04)& 13.26&  9.20&     \\
     J092036.62+514743.1&0767-52252-395&  23330 (490)& 7.87 (0.07)& 0.56 (0.03)& 10.27&  7.43&2    \\
     J092048.04+105734.4&1740-53050-433&  62620 (2100)& 6.99 (0.11)& 0.40 (0.03)&  7.02&  4.70&4    \\
     J092055.08+085459.9&1301-52976-627&   8470 (90)& 8.89 (0.11)& 1.14 (0.06)& 14.37&  9.51&     \\
     J092104.11+425044.5&1201-52674-539&  14390 (140)& 7.74 (0.03)& 0.47 (0.01)& 10.98&  8.19&4    \\
     J092121.19+431847.0&1201-52674-580&  69130 (7390)& 7.98 (0.37)& 0.72 (0.16)&  8.79&  6.07&     \\
     J092121.75+431457.0&1201-52674-576&  17140 (520)& 8.05 (0.09)& 0.65 (0.06)& 11.12&  8.19&     \\
     J092133.42+500015.7&0766-52247-110&  29030 (550)& 7.82 (0.10)& 0.55 (0.05)&  9.76&  7.03&     \\
     J092135.03+351100.8&1274-52995-243&  37740 (1400)& 7.82 (0.18)& 0.58 (0.08)&  9.23&  6.71&     \\
     J092147.46+110104.4&1740-53050-475&  25640 (520)& 7.52 (0.07)& 0.44 (0.02)&  9.50&  7.08&     \\
     J092203.36+394002.0&0938-52708-109&  19710 (300)& 7.90 (0.05)& 0.57 (0.03)& 10.65&  7.79&4    \\
     J092207.11+014637.1&0473-51929-077&  10610 (110)& 8.15 (0.08)& 0.69 (0.05)& 12.20&  8.82&1    \\
     J092208.61+053120.3&0991-52707-515&  13290 (220)& 7.98 (0.05)& 0.60 (0.03)& 11.46&  8.46&     \\
     J092220.83+004920.0&0474-52000-367&   9950 (90)& 8.35 (0.09)& 0.82 (0.06)& 12.75&  9.03&     \\
     J092250.55+604759.6&0485-51909-416&  19630 (440)& 7.97 (0.07)& 0.61 (0.04)& 10.76&  7.89&     \\
     J092252.12+524446.3&0767-52252-325&  13490 (110)& 8.07 (0.02)& 0.65 (0.01)& 11.56&  8.49&     \\
     J092253.61+611023.6&0485-51909-417&  10400 (60)& 8.19 (0.05)& 0.72 (0.03)& 12.33&  8.86&     \\
     J092300.91+481909.5&0900-52637-200&   7310 (100)& 8.56 (0.16)& 0.96 (0.10)& 14.31&  9.58&     \\
     J092317.00+530409.5&0767-52252-377&  14980 (1420)& 8.48 (0.11)& 0.92 (0.07)& 12.03&  8.76&     \\
     J092326.77+482239.3&0900-52637-198&  21680 (470)& 8.06 (0.07)& 0.66 (0.04)& 10.70&  7.79&     \\
     J092329.55+322905.6&1592-52990-066&  17320 (610)& 8.23 (0.11)& 0.76 (0.07)& 11.36&  8.31&     \\
     J092329.81+012020.0&0473-51929-074&  11470 (160)& 8.54 (0.06)& 0.95 (0.04)& 12.62&  9.02&     \\
     J092339.94+412522.8&0939-52636-391&  12020 (330)& 8.41 (0.10)& 0.86 (0.06)& 12.28&  8.87&     \\
     J092359.27+452525.5&0833-52314-162&  12700 (290)& 8.16 (0.07)& 0.71 (0.04)& 11.78&  8.63&     \\
     J092404.84+593128.7&0485-51909-185&  23490 (320)& 7.98 (0.04)& 0.62 (0.02)& 10.43&  7.50&     \\
     J092406.27+012411.4&0473-51929-023&  64340 (4280)& 7.05 (0.23)& 0.42 (0.06)&  7.09&  4.91&4    \\
     J092415.30+563750.5&0451-51908-516&  21710 (360)& 7.97 (0.05)& 0.61 (0.03)& 10.56&  7.67&     \\
     J092425.06+352937.3&1274-52995-190&  19380 (600)& 8.02 (0.10)& 0.63 (0.06)& 10.84&  7.97&     \\
     J092425.34+502436.5&0767-52252-250&   9570 (100)& 8.37 (0.12)& 0.83 (0.08)& 12.94&  9.10&     \\
     J092429.76+602237.1&0485-51909-493&  25450 (420)& 8.55 (0.07)& 0.97 (0.04)& 11.23&  8.04&     \\
     J092435.56+584232.2&0485-51909-210&  22860 (540)& 7.98 (0.07)& 0.62 (0.04)& 10.47&  7.58&     \\
     J092441.29+511558.2&0767-52252-221&  25000 (700)& 7.65 (0.10)& 0.47 (0.04)&  9.82&  7.26&     \\
     J092451.55+385327.1&1214-52731-449&   8210 (70)& 8.22 (0.11)& 0.73 (0.07)& 13.28&  9.16&     \\
     J092451.90+463341.4&0833-52314-443&  18830 (300)& 8.44 (0.05)& 0.90 (0.03)& 11.57&  8.35&     \\
     J092452.40+002448.9&0474-52000-448&  20930 (330)& 7.90 (0.05)& 0.57 (0.03)& 10.53&  7.67&4    \\
     J092454.56+543422.2&0555-52266-262&  30450 (150)& 7.21 (0.03)& 0.39 (0.01)&  8.53&  7.26&     \\
     J092511.60+050932.4&0991-52707-102&  11090 (30)& 8.40 (0.02)& 0.86 (0.01)& 12.48&  8.93&     \\
     J092526.55+535312.2&0555-52266-257&  19960 (280)& 7.87 (0.04)& 0.55 (0.02)& 10.58&  7.72&     \\
     J092528.22+044952.4&0991-52707-058&  10390 (70)& 8.41 (0.06)& 0.86 (0.04)& 12.69&  9.01&     \\
     J092543.01+055038.5&0991-52707-587&   8010 (50)& 8.19 (0.09)& 0.71 (0.06)& 13.34&  9.17&     \\
     J092547.59+042248.1&0568-52254-452&  10340 (70)& 8.15 (0.06)& 0.69 (0.04)& 12.28&  8.84&     \\
     J092550.62+032809.1&0568-52254-173&  15560 (330)& 8.21 (0.05)& 0.74 (0.03)& 11.52&  8.42&     \\
     J092551.38+574053.2&0452-51911-280&  22290 (500)& 7.95 (0.07)& 0.60 (0.04)& 10.47&  7.60&     \\
     J092551.68+354000.2&1274-52995-173&   7060 (50)& 7.94 (0.10)& 0.55 (0.06)& 13.47&  9.14&     \\
     J092553.77+540748.3&0555-52266-255&  20500 (340)& 8.21 (0.05)& 0.75 (0.03)& 11.04&  8.03&     \\
     J092558.33+055909.1&0991-52707-615&  11190 (110)& 8.27 (0.06)& 0.77 (0.04)& 12.24&  8.84&     \\
     J092601.96+452554.7&0833-52314-109&  15640 (450)& 7.91 (0.08)& 0.56 (0.05)& 11.06&  8.21&     \\
     J092647.35+455756.9&0833-52314-553&   7560 (100)& 7.93 (0.17)& 0.55 (0.10)& 13.18&  9.07&     \\
     J092717.44$-$005416.5&0474-52000-084&  11650 (260)& 7.89 (0.12)& 0.55 (0.06)& 11.57&  8.57&     \\
     J092723.96+002847.5&0474-52000-573&   8000 (90)& 8.50 (0.13)& 0.92 (0.09)& 13.85&  9.46&     \\
     J092738.01+351126.4&1274-52995-012&  18280 (320)& 7.92 (0.06)& 0.57 (0.03)& 10.80&  7.96&     \\
     J092741.73+332959.1&1593-52991-199&  28550 (480)& 7.80 (0.09)& 0.54 (0.04)&  9.77&  7.05&4    \\
     J092801.37+025428.3&0568-52254-099&   8450 (90)& 7.88 (0.14)& 0.53 (0.08)& 12.67&  8.91&     \\
     J092811.46$-$004156.5&0474-52000-046&  27460 (350)& 8.47 (0.06)& 0.93 (0.04)& 10.92&  7.83&     \\
     J092812.12+510529.6&0767-52252-100&  21290 (730)& 7.71 (0.10)& 0.48 (0.05)& 10.21&  7.56&     \\
     J092813.21+020905.6&0568-52254-041&  11150 (240)& 8.31 (0.12)& 0.80 (0.08)& 12.30&  8.88&     \\
     J092834.58$-$005121.6&0474-52000-042&   7390 (100)& 8.13 (0.17)& 0.67 (0.11)& 13.56&  9.21&     \\
     J092838.48+544134.5&0555-52266-193&  17580 (520)& 7.95 (0.10)& 0.59 (0.05)& 10.92&  8.07&     \\
     J092905.46+061118.6&0992-52644-337&  40590 (900)& 7.73 (0.10)& 0.55 (0.04)&  8.97&  6.61&     \\
     J092928.13+345302.5&1593-52991-417&  21080 (420)& 7.96 (0.06)& 0.60 (0.03)& 10.61&  7.73&     \\
     J092930.78+565145.6&0451-51908-630&  18830 (540)& 7.95 (0.09)& 0.59 (0.05)& 10.79&  7.95&     \\
     J092936.53+081546.4&1196-52733-328&  12840 (120)& 8.03 (0.03)& 0.63 (0.02)& 11.58&  8.52&     \\
     J092936.88+404441.1&0939-52636-144&  18520 (580)& 7.89 (0.10)& 0.56 (0.05)& 10.74&  7.93&     \\
     J092953.86+052749.4&0992-52644-229&  26100 (760)& 7.73 (0.11)& 0.50 (0.05)&  9.85&  7.20&     \\
     J093001.55+550329.0&0555-52266-485&  13860 (510)& 8.24 (0.08)& 0.76 (0.05)& 11.76&  8.60&     \\
     J093006.79+522803.3&0768-52281-318&  36000 (300)& 7.90 (0.05)& 0.61 (0.02)&  9.44&  6.74&1    \\
     J093009.33+342022.8&1593-52991-486&  10060 (90)& 8.46 (0.09)& 0.90 (0.06)& 12.91&  9.12&     \\
     J093009.38+420754.1&0939-52636-569&  16340 (160)& 7.88 (0.03)& 0.55 (0.02)& 10.94&  8.09&     \\
     J093010.73+405400.4&0939-52636-106&  24570 (810)& 7.96 (0.12)& 0.61 (0.06)& 10.33&  7.42&     \\
     J093018.64$-$001013.4&0474-52000-037&  22560 (710)& 7.67 (0.10)& 0.47 (0.04)& 10.03&  7.44&     \\
     J093058.92+074454.4&1196-52733-431&  33170 (210)& 7.86 (0.05)& 0.59 (0.02)&  9.54&  6.85&     \\
     J093105.86+084550.7&1303-53050-136&  16250 (270)& 8.03 (0.05)& 0.63 (0.03)& 11.18&  8.23&     \\
     J093118.37+091240.6&1303-53050-197&  20500 (420)& 7.94 (0.06)& 0.59 (0.03)& 10.63&  7.76&4    \\
     J093128.99+353503.9&1274-52995-038&  18880 (300)& 8.14 (0.05)& 0.70 (0.03)& 11.07&  8.10&     \\
     J093130.25+473232.6&0834-52316-389&  12180 (150)& 8.22 (0.05)& 0.74 (0.03)& 11.94&  8.71&     \\
     J093155.66+394607.8&1214-52731-585&  26730 (390)& 8.10 (0.06)& 0.69 (0.04)& 10.36&  7.33&3    \\
     J093155.93+490133.7&0900-52637-624&  17590 (500)& 8.10 (0.09)& 0.68 (0.05)& 11.13&  8.18&     \\
     J093212.48+462458.5&0834-52316-249&   8000 (90)& 8.24 (0.13)& 0.75 (0.09)& 13.42&  9.22&     \\
     J093213.38+055845.6&0992-52644-484&  42190 (1850)& 7.78 (0.20)& 0.57 (0.09)&  9.00&  6.58&     \\
     J093220.35+374751.7&1275-52996-373&  11260 (270)& 8.32 (0.13)& 0.80 (0.09)& 12.30&  8.88&1    \\
     J093220.96+554412.9&0555-52266-527&  16610 (430)& 7.91 (0.08)& 0.56 (0.04)& 10.96&  8.12&     \\
     J093223.94+070626.9&1196-52733-185&  23520 (600)& 8.21 (0.08)& 0.76 (0.05)& 10.79&  7.82&     \\
     J093229.84+082637.3&1303-53050-094&  15570 (130)& 8.07 (0.02)& 0.66 (0.01)& 11.32&  8.31&     \\
     J093237.36+542858.2&0555-52266-161&   9100 (60)& 8.01 (0.09)& 0.60 (0.05)& 12.56&  8.90&     \\
     J093238.21+061138.2&0992-52644-418&  20770 (730)& 7.79 (0.11)& 0.52 (0.05)& 10.38&  7.63&     \\
     J093251.82+043424.4&0569-52264-365&  25740 (890)& 7.55 (0.12)& 0.45 (0.04)&  9.54&  7.08&     \\
     J093307.65+400637.9&1215-52725-336&   8960 (80)& 8.10 (0.12)& 0.66 (0.07)& 12.75&  8.98&     \\
     J093308.23+095349.8&1304-52993-369&  21190 (290)& 7.94 (0.04)& 0.59 (0.02)& 10.56&  7.68&     \\
     J093311.90+092642.2&1303-53050-516&  11090 (110)& 8.16 (0.04)& 0.70 (0.03)& 12.09&  8.78&4    \\
     J093317.10+012852.7&0475-51965-074&  20580 (550)& 7.84 (0.08)& 0.54 (0.04)& 10.47&  7.66&     \\
     J093324.23+573356.7&0452-51911-166&  22230 (670)& 8.07 (0.09)& 0.67 (0.06)& 10.67&  7.77&     \\
     J093329.15+000519.4&0476-52314-383&  22890 (470)& 8.15 (0.07)& 0.72 (0.04)& 10.74&  7.79&     \\
     J093329.88+054536.6&0992-52644-508&  11710 (240)& 8.02 (0.10)& 0.62 (0.06)& 11.74&  8.64&     \\
     J093345.50+062133.1&0992-52644-447&  21840 (300)& 7.93 (0.04)& 0.59 (0.02)& 10.49&  7.61&     \\
     J093410.29+553149.6&0555-52266-580&  13290 (250)& 8.13 (0.05)& 0.69 (0.03)& 11.67&  8.56&     \\
     J093411.93+343309.3&1594-52992-312&  28560 (560)& 8.13 (0.10)& 0.71 (0.06)& 10.27&  7.22&     \\
     J093432.48+031348.8&0569-52264-193&  32160 (280)& 7.80 (0.07)& 0.56 (0.03)&  9.50&  6.90&4    \\
     J093438.67+030206.0&0569-52264-137&  13220 (300)& 8.03 (0.07)& 0.62 (0.04)& 11.53&  8.50&     \\
     J093506.92+441107.0&1202-52672-283&   9340 (70)& 7.90 (0.08)& 0.54 (0.04)& 12.30&  8.81&4    \\
     J093533.72+361139.4&1275-52996-059&  17880 (340)& 7.95 (0.06)& 0.59 (0.04)& 10.88&  8.02&     \\
     J093544.56+525741.0&0768-52281-425&  33490 (380)& 7.86 (0.08)& 0.58 (0.04)&  9.51&  6.84&     \\
     J093606.24+011152.3&0477-52026-283&  21360 (690)& 7.90 (0.10)& 0.57 (0.05)& 10.49&  7.66&     \\
     J093608.90+382200.5&1215-52725-262&  38010 (670)& 7.71 (0.09)& 0.53 (0.04)&  9.04&  6.69&     \\
     J093610.81+074702.1&1196-52733-600&   8440 (30)& 8.29 (0.05)& 0.78 (0.03)& 13.28&  9.17&     \\
     J093621.04+523839.0&0768-52281-228&   9560 (80)& 8.35 (0.10)& 0.82 (0.06)& 12.90&  9.08&     \\
     J093634.28+343902.2&1594-52992-270&  16290 (270)& 7.98 (0.05)& 0.61 (0.03)& 11.10&  8.19&     \\
     J093635.06+602128.4&0486-51910-291&   8010 (60)& 8.03 (0.10)& 0.61 (0.06)& 13.09&  9.05&     \\
     J093637.00+041102.3&0569-52264-548&  27450 (360)& 7.87 (0.06)& 0.57 (0.03)&  9.95&  7.11&     \\
     J093647.67+551444.3&0555-52266-597&  16990 (650)& 8.60 (0.09)& 0.99 (0.06)& 12.01&  8.62&     \\
     J093658.24+552616.8&0555-52266-594&  15840 (540)& 7.87 (0.10)& 0.54 (0.05)& 10.99&  8.17&     \\
     J093704.24+064627.5&1196-52733-045&   7270 (140)& 8.04 (0.23)& 0.62 (0.14)& 13.50&  9.19&     \\
     J093728.29+030035.1&0569-52264-044&  11760 (320)& 8.67 (0.11)& 1.03 (0.07)& 12.80&  9.15&1    \\
     J093744.27+011634.1&0477-52026-208&  19470 (590)& 8.18 (0.10)& 0.73 (0.06)& 11.09&  8.11&     \\
     J093752.37+411211.4&0940-52670-082&   8590 (90)& 8.26 (0.12)& 0.76 (0.08)& 13.18&  9.14&1    \\
     J093754.27+091531.7&1304-52993-133&  10350 (100)& 8.51 (0.09)& 0.93 (0.06)& 12.89&  9.13&     \\
     J093754.55+494150.0&0901-52641-156&  19400 (160)& 8.03 (0.03)& 0.64 (0.01)& 10.86&  7.94&     \\
     J093804.40+381237.1&1276-53035-394&  17410 (240)& 8.06 (0.04)& 0.66 (0.03)& 11.10&  8.15&     \\
     J093807.03+100320.1&1304-52993-544&  14330 (240)& 7.75 (0.04)& 0.48 (0.02)& 11.00&  8.22&     \\
     J093816.74+095124.8&1304-52993-539&  18400 (240)& 7.98 (0.04)& 0.61 (0.02)& 10.88&  7.99&     \\
     J093821.34+342035.6&1594-52992-133&   8050 (90)& 7.83 (0.15)& 0.50 (0.08)& 12.79&  8.94&     \\
     J093832.27+094829.3&1304-52993-532&  21110 (210)& 7.95 (0.03)& 0.60 (0.02)& 10.58&  7.69&     \\
     J093842.01+541258.3&0768-52281-443&   9170 (50)& 8.76 (0.05)& 1.08 (0.03)& 13.81&  9.43&2    \\
     J093902.79+501104.9&0901-52641-551&   6900 (110)& 7.82 (0.21)& 0.49 (0.11)& 13.40&  9.10&     \\
     J093907.03+601858.9&0486-51910-219&   7170 (70)& 8.12 (0.12)& 0.66 (0.07)& 13.66&  9.24&     \\
     J093911.67+083917.3&1304-52993-080&  16120 (210)& 7.89 (0.04)& 0.55 (0.02)& 10.99&  8.13&1    \\
     J093915.13$-$001042.9&0476-52314-111&  18390 (470)& 7.98 (0.08)& 0.61 (0.05)& 10.87&  8.01&     \\
     J093918.47+572901.2&0452-51911-067&  13730 (880)& 8.00 (0.09)& 0.61 (0.06)& 11.43&  8.49&4    \\
     J093920.69+033524.2&0569-52264-072&  52380 (1420)& 7.64 (0.10)& 0.55 (0.04)&  8.48&  6.31&     \\
     J093926.25+354851.0&1594-52992-411&   8870 (80)& 7.99 (0.12)& 0.59 (0.07)& 12.63&  8.92&     \\
     J093926.45+612006.6&0486-51910-173&   9670 (110)& 8.22 (0.13)& 0.73 (0.08)& 12.64&  8.97&     \\
     J093936.64+373434.8&1275-52996-611&  12900 (290)& 8.29 (0.05)& 0.78 (0.03)& 11.94&  8.70&3    \\
     J093944.89+560940.1&0556-51991-476&  12020 (250)& 8.38 (0.08)& 0.84 (0.05)& 12.23&  8.85&     \\
     J093955.29+054934.6&0993-52710-272&  12080 (230)& 7.91 (0.08)& 0.56 (0.05)& 11.52&  8.54&     \\
     J093957.11+540152.4&0768-52281-450&   9970 (90)& 8.30 (0.09)& 0.79 (0.06)& 12.66&  8.99&     \\
     J093958.46+102136.0&1304-52993-621&   8270 (40)& 8.30 (0.06)& 0.79 (0.04)& 13.38&  9.22&     \\
     J093958.65+011638.2&0477-52026-085&  20150 (200)& 8.30 (0.03)& 0.81 (0.02)& 11.22&  8.13&1    \\
     J093959.25+380139.1&1276-53035-435&  20520 (840)& 7.98 (0.13)& 0.61 (0.07)& 10.68&  7.84&4    \\
     J094000.25+005207.0&0476-52314-610&  10800 (100)& 8.56 (0.07)& 0.96 (0.04)& 12.83&  9.13&     \\
     J094022.64+502105.8&0901-52641-583&  36750 (210)& 7.76 (0.03)& 0.55 (0.01)&  9.18&  6.71&     \\
     J094024.78+011033.3&0480-51989-306&  25370 (760)& 8.03 (0.11)& 0.65 (0.06)& 10.38&  7.42&1    \\
     J094031.43+391212.9&1215-52725-129&  10450 (130)& 8.27 (0.11)& 0.77 (0.07)& 12.44&  8.92&     \\
     J094055.79+353350.6&1594-52992-519&  13440 (410)& 8.24 (0.08)& 0.76 (0.05)& 11.81&  8.63&     \\
     J094101.91+510719.7&0901-52641-618&  20860 (560)& 7.78 (0.09)& 0.51 (0.04)& 10.36&  7.60&4    \\
     J094105.14+033711.0&0570-52266-271&  20290 (440)& 7.85 (0.07)& 0.55 (0.03)& 10.52&  7.69&     \\
     J094107.46$-$001949.6&0266-51602-314&  11520 (280)& 8.53 (0.11)& 0.94 (0.07)& 12.58&  9.01&     \\
     J094122.16+085644.0&1304-52993-003&   8210 (60)& 8.22 (0.08)& 0.73 (0.05)& 13.28&  9.16&     \\
     J094141.12+433304.2&0941-52709-356&  11170 (200)& 8.56 (0.10)& 0.96 (0.06)& 12.74&  9.09&     \\
     J094142.12+532926.8&0768-52281-551&  19650 (360)& 7.82 (0.06)& 0.53 (0.03)& 10.53&  7.72&     \\
     J094142.50+485029.0&1005-52703-342&  28820 (690)& 7.67 (0.12)& 0.49 (0.05)&  9.55&  7.05&2    \\
     J094152.13+001639.9&0266-51602-400&  22440 (560)& 7.91 (0.08)& 0.58 (0.04)& 10.41&  7.55&     \\
     J094203.18+544630.3&0556-51991-112&  28190 (170)& 7.90 (0.03)& 0.59 (0.01)&  9.95&  7.06&     \\
     J094213.13+573342.5&0452-51911-023&  11680 (130)& 8.23 (0.05)& 0.75 (0.03)& 12.06&  8.76&     \\
     J094219.56+471404.0&0834-52316-072&  16510 (500)& 7.94 (0.09)& 0.58 (0.05)& 11.02&  8.16&     \\
     J094226.55+351644.1&1594-52992-560&  17720 (500)& 7.84 (0.09)& 0.53 (0.05)& 10.74&  7.96&     \\
     J094248.95+014750.0&0477-52026-107&  11400 (290)& 8.57 (0.12)& 0.96 (0.07)& 12.69&  9.08&     \\
     J094251.09+034748.1&0570-52266-475&   7800 (100)& 8.56 (0.15)& 0.95 (0.09)& 14.04&  9.51&     \\
     J094342.17+000923.2&0480-51989-248&  21010 (320)& 7.87 (0.05)& 0.56 (0.02)& 10.48&  7.63&     \\
     J094354.30+100630.9&1305-52757-437&  16090 (480)& 7.90 (0.09)& 0.56 (0.05)& 11.00&  8.16&     \\
     J094428.65+055443.1&0993-52710-548&  12210 (230)& 8.13 (0.07)& 0.68 (0.05)& 11.80&  8.65&     \\
     J094431.25+430124.5&0941-52709-269&  27160 (150)& 7.88 (0.03)& 0.58 (0.01)&  9.99&  7.12&     \\
     J094436.28+603753.6&0486-51910-015&   9400 (30)& 8.42 (0.04)& 0.87 (0.03)& 13.09&  9.17&     \\
     J094436.37+120010.5&1742-53053-508&   6900 (120)& 7.93 (0.22)& 0.55 (0.13)& 13.56&  9.17&     \\
     J094459.43+004306.5&0480-51989-216&  16480 (120)& 8.03 (0.02)& 0.63 (0.01)& 11.15&  8.19&2    \\
     J094503.34+112847.3&1742-53053-106&  10460 (80)& 8.31 (0.07)& 0.80 (0.05)& 12.51&  8.94&     \\
     J094523.95+431820.1&0941-52709-235&  22820 (630)& 7.95 (0.09)& 0.60 (0.05)& 10.43&  7.56&     \\
     J094531.11+355125.1&1594-52992-613&  17130 (310)& 7.95 (0.06)& 0.59 (0.03)& 10.96&  8.09&1    \\
     J094534.35+015439.5&0477-52026-029&   6940 (70)& 7.60 (0.14)& 0.40 (0.05)& 13.03&  9.29&1    \\
     J094542.27+605922.0&0486-51910-101&   8410 (110)& 8.25 (0.15)& 0.75 (0.10)& 13.24&  9.16&     \\
     J094601.67+020801.7&0480-51989-462&  12560 (170)& 8.25 (0.04)& 0.76 (0.03)& 11.93&  8.69&2    \\
     J094609.84+040055.9&0570-52266-554&  19030 (490)& 7.89 (0.08)& 0.56 (0.04)& 10.69&  7.87&     \\
     J094624.30+581445.4&0453-51915-124&   8960 (30)& 8.24 (0.04)& 0.75 (0.03)& 12.98&  9.06&     \\
     J094634.73+590431.3&0453-51915-199&  13110 (560)& 8.29 (0.11)& 0.79 (0.07)& 11.92&  8.70&     \\
     J094640.35+011319.8&0266-51630-570&  20830 (220)& 7.93 (0.03)& 0.59 (0.02)& 10.59&  7.70&2    \\
     J094652.20+631841.6&0487-51943-350&  11230 (200)& 8.32 (0.10)& 0.80 (0.07)& 12.30&  8.88&     \\
     J094655.94+600623.4&0453-51915-540&  28740 (380)& 9.40 (0.07)& 1.32 (0.02)& 12.74&  &     \\
     J094716.51+024150.5&0480-51989-566&   7740 (80)& 8.32 (0.13)& 0.80 (0.08)& 13.67&  9.35&2    \\
     J094719.41+484123.0&1005-52703-471&  23990 (420)& 7.76 (0.06)& 0.51 (0.03)& 10.06&  7.32&     \\
     J094720.94+111734.7&1742-53053-077&  79590 (8800)& 8.23 (0.38)& 0.86 (0.18)&  9.11&  5.87&1,3,9\\
     J094732.54+502443.1&0902-52409-218&  10890 (70)& 8.21 (0.05)& 0.73 (0.03)& 12.22&  8.83&     \\
     J094735.36+020829.8&0481-51908-353&  23000 (720)& 7.79 (0.10)& 0.52 (0.05)& 10.18&  7.43&2    \\
     J094741.08+101626.5&1306-52996-358&   9390 (50)& 8.21 (0.07)& 0.73 (0.04)& 12.75&  8.99&     \\
     J094744.54+123338.0&1742-53053-617&  13510 (250)& 7.99 (0.04)& 0.60 (0.02)& 11.44&  8.45&4    \\
     J094759.28+483745.7&1005-52703-462&  28440 (320)& 7.84 (0.06)& 0.56 (0.03)&  9.83&  7.05&2    \\
     J094804.29$-$000738.1&0266-51630-031&  10060 (90)& 8.76 (0.08)& 1.08 (0.05)& 13.46&  9.35&     \\
     J094825.55+022735.5&0480-51989-575&   8250 (80)& 8.37 (0.12)& 0.83 (0.08)& 13.50&  9.30&2    \\
     J094826.87+484937.8&1005-52703-487&  10980 (180)& 8.38 (0.10)& 0.84 (0.07)& 12.47&  8.94&     \\
     J094830.15+433729.5&0941-52709-506&  14660 (420)& 8.03 (0.06)& 0.63 (0.04)& 11.35&  8.38&     \\
     J094833.24+634140.8&0487-51943-333&  10200 (130)& 8.03 (0.13)& 0.62 (0.08)& 12.15&  8.79&     \\
     J094844.83+003516.7&0266-51630-629&  13230 (220)& 8.22 (0.04)& 0.74 (0.03)& 11.80&  8.62&     \\
     J094851.41+512448.1&0902-52409-466&  11910 (200)& 8.03 (0.07)& 0.62 (0.04)& 11.70&  8.62&     \\
     J094853.33+030509.1&0571-52286-248&  17160 (300)& 7.87 (0.06)& 0.54 (0.03)& 10.84&  8.02&     \\
     J094853.94+573957.8&0557-52253-412&  39300 (970)& 7.78 (0.11)& 0.56 (0.05)&  9.10&  6.64&4    \\
     J094900.27+014746.4&0480-51989-558&  35710 (660)& 7.74 (0.11)& 0.54 (0.05)&  9.19&  6.77&3    \\
     J094901.28$-$001909.5&0266-51630-026&  10920 (40)& 8.16 (0.03)& 0.70 (0.02)& 12.12&  8.78&     \\
     J094904.72+013745.1&0480-51989-160&  19090 (110)& 7.84 (0.02)& 0.54 (0.01)& 10.61&  7.77&2    \\
     J094913.36+032254.5&0571-52286-251&  18520 (790)& 7.83 (0.14)& 0.53 (0.07)& 10.65&  7.90&3    \\
     J094917.04$-$000023.6&0266-51630-037&  11430 (250)& 8.36 (0.11)& 0.83 (0.07)& 12.31&  8.88&     \\
     J094920.69+442743.8&0941-52709-419&  11200 (180)& 8.44 (0.09)& 0.88 (0.06)& 12.51&  8.96&     \\
     J094929.08+101918.8&1305-52757-577&  11950 (120)& 8.17 (0.04)& 0.71 (0.03)& 11.91&  8.69&     \\
     J094935.51+483405.1&1005-52703-500&  12290 (140)& 8.04 (0.04)& 0.63 (0.03)& 11.67&  8.58&4    \\
     J094940.36+032425.4&0571-52286-257&  47630 (760)& 7.54 (0.07)& 0.50 (0.02)&  8.43&  6.36&6    \\
     J094947.56+415113.2&1216-52709-444&   9690 (90)& 8.41 (0.10)& 0.86 (0.07)& 12.95&  9.12&     \\
     J094952.21+125454.3&1743-53054-321&  10320 (70)& 8.12 (0.07)& 0.68 (0.04)& 12.25&  8.83&     \\
     J095014.87+030935.5&0571-52286-210&  11260 (100)& 8.28 (0.05)& 0.78 (0.03)& 12.23&  8.84&     \\
     J095030.48+385713.1&1277-52765-465&  19170 (390)& 8.01 (0.07)& 0.62 (0.04)& 10.85&  7.96&     \\
     J095042.11+011526.4&0481-51908-269&  22230 (360)& 7.73 (0.05)& 0.49 (0.02)& 10.16&  7.44&1    \\
     J095047.66+521908.0&0902-52409-453&   9800 (50)& 8.35 (0.06)& 0.82 (0.04)& 12.80&  9.04&     \\
     J095053.45+585350.7&0453-51915-116&   8270 (50)& 7.90 (0.09)& 0.54 (0.05)& 12.78&  8.94&     \\
     J095108.73+025507.4&0481-51908-419&  14660 (1890)& 8.19 (0.13)& 0.73 (0.08)& 11.59&  8.62&4    \\
     J095110.51+100911.8&1305-52757-623&   6940 (110)& 7.93 (0.20)& 0.55 (0.11)& 13.53&  9.16&     \\
     J095137.44+551935.8&0769-52282-526&  12060 (290)& 8.25 (0.09)& 0.76 (0.06)& 12.01&  8.75&     \\
     J095144.39+041224.0&0571-52286-500&  23200 (660)& 7.92 (0.09)& 0.59 (0.05)& 10.36&  7.50&     \\
     J095156.16+080933.1&1235-52734-411&  13270 (130)& 8.02 (0.03)& 0.62 (0.02)& 11.51&  8.48&     \\
     J095211.44+563020.6&0557-52253-170&  23750 (760)& 7.98 (0.10)& 0.62 (0.06)& 10.41&  7.51&     \\
     J095211.96+113321.8&1743-53054-230&  55640 (4280)& 7.98 (0.28)& 0.69 (0.13)&  9.03&  6.24&6    \\
     J095220.44+005913.1&0481-51908-218&  10410 (120)& 8.79 (0.10)& 1.09 (0.05)& 13.39&  9.33&     \\
     J095230.43+114202.2&1743-53054-184&  27060 (160)& 7.90 (0.03)& 0.59 (0.01)& 10.03&  7.13&     \\
     J095244.61+584829.1&0453-51915-072&  10130 (100)& 7.93 (0.10)& 0.56 (0.06)& 12.04&  8.74&     \\
     J095245.58+020938.9&0481-51908-506&  43010 (380)& 7.75 (0.04)& 0.56 (0.02)&  8.93&  6.52&     \\
     J095246.86+432436.1&0941-52709-594&  11710 (100)& 8.44 (0.04)& 0.89 (0.02)& 12.40&  8.91&     \\
     J095247.06+492053.6&1005-52703-564&  14690 (440)& 8.13 (0.05)& 0.69 (0.03)& 11.50&  8.45&     \\
     J095256.21+423016.5&0941-52709-010&  15500 (560)& 8.08 (0.10)& 0.66 (0.06)& 11.33&  8.36&     \\
     J095257.92+480704.5&1005-52703-103&   7820 (50)& 8.21 (0.08)& 0.73 (0.05)& 13.46&  9.22&     \\
     J095303.03+103220.3&1306-52996-485&  10980 (150)& 7.89 (0.10)& 0.54 (0.05)& 11.72&  8.63&     \\
     J095306.83+443330.9&0941-52709-571&  14930 (160)& 7.94 (0.03)& 0.58 (0.02)& 11.19&  8.28&     \\
     J095308.01+512706.2&0902-52409-515&  21330 (800)& 7.97 (0.11)& 0.61 (0.06)& 10.60&  7.76&     \\
     J095308.64+481344.6&1005-52703-106&  12240 (520)& 8.21 (0.11)& 0.74 (0.07)& 11.93&  8.73&3    \\
     J095329.06+092409.5&1306-52996-043&  35860 (360)& 7.73 (0.06)& 0.54 (0.03)&  9.18&  6.75&     \\
     J095329.19$-$005100.6&0267-51608-099&  11030 (180)& 8.83 (0.10)& 1.12 (0.05)& 13.29&  9.30&2    \\
     J095428.53+575608.6&0557-52253-567&   8520 (80)& 8.15 (0.12)& 0.69 (0.07)& 13.03&  9.07&     \\
     J095443.11+541000.6&0769-52282-106&  15100 (320)& 7.91 (0.06)& 0.56 (0.03)& 11.13&  8.25&     \\
     J095448.07+411801.5&1216-52709-590&  12410 (310)& 8.13 (0.09)& 0.68 (0.06)& 11.77&  8.64&     \\
     J095454.44+551750.6&0945-52652-353&  25210 (570)& 7.74 (0.08)& 0.51 (0.04)&  9.95&  7.24&     \\
     J095459.97+390052.4&1277-52765-557&  16510 (190)& 7.93 (0.04)& 0.58 (0.02)& 11.01&  8.12&     \\
     J095502.62+091459.3&1306-52996-019&  20130 (560)& 8.33 (0.09)& 0.83 (0.05)& 11.27&  8.19&     \\
     J095521.36+392150.7&1277-52765-577&   8540 (50)& 8.19 (0.07)& 0.71 (0.05)& 13.09&  9.09&8    \\
     J095535.59+502011.5&1006-52708-324&  12690 (160)& 7.93 (0.05)& 0.57 (0.03)& 11.46&  8.48&     \\
     J095536.61+041112.4&0571-52286-581&  24470 (330)& 7.84 (0.05)& 0.55 (0.02)& 10.16&  7.30&     \\
     J095537.51+505606.7&0902-52409-117&   7300 (60)& 8.03 (0.11)& 0.61 (0.07)& 13.46&  9.16&     \\
     J095544.40+370853.7&1596-52998-385&  23860 (850)& 7.86 (0.12)& 0.56 (0.06)& 10.23&  7.41&     \\
     J095558.49+031108.9&0571-52286-007&  11670 (310)& 8.45 (0.11)& 0.89 (0.07)& 12.41&  8.93&     \\
     J095606.84+572721.8&0557-52253-594&  13160 (350)& 8.12 (0.08)& 0.68 (0.05)& 11.67&  8.57&     \\
     J095607.12+395344.2&1277-52765-571&  24990 (500)& 7.83 (0.07)& 0.55 (0.04)& 10.10&  7.27&     \\
     J095610.82+362823.1&1595-52999-617&  15370 (390)& 8.05 (0.07)& 0.64 (0.04)& 11.30&  8.33&     \\
     J095629.73+641430.2&0487-51943-408&  19380 (200)& 7.99 (0.03)& 0.62 (0.02)& 10.81&  7.91&     \\
     J095639.92+083154.3&1235-52734-554&  15240 (450)& 8.10 (0.07)& 0.67 (0.04)& 11.38&  8.38&     \\
     J095701.10+013932.7&0481-51908-038&  16300 (490)& 8.12 (0.09)& 0.69 (0.05)& 11.31&  8.31&     \\
     J095706.00+615254.3&0487-51943-126&  40160 (2130)& 7.72 (0.25)& 0.55 (0.10)&  8.99&  6.66&4    \\
     J095709.34+571702.7&0557-52253-585&  21150 (610)& 7.89 (0.09)& 0.57 (0.05)& 10.49&  7.66&     \\
     J095717.63+090306.8&1235-52734-581&  15810 (510)& 7.99 (0.09)& 0.61 (0.05)& 11.17&  8.26&     \\
     J095722.95+101046.9&1306-52996-636&  14390 (480)& 8.03 (0.06)& 0.63 (0.04)& 11.38&  8.41&     \\
     J095723.82+020734.4&0500-51994-478&  11860 (500)& 8.63 (0.11)& 1.00 (0.07)& 12.70&  9.12&4    \\
     J095736.96+573921.9&0557-52253-609&  18500 (380)& 8.05 (0.07)& 0.65 (0.04)& 10.97&  8.06&     \\
     J095756.45+355936.3&1596-52998-126&  29180 (570)& 7.93 (0.11)& 0.60 (0.06)&  9.91&  7.03&     \\
     J095758.86+573628.8&0557-52253-610&  11480 (200)& 8.16 (0.09)& 0.70 (0.05)& 12.00&  8.74&     \\
     J095759.16$-$010707.5&0268-51633-129&   7760 (40)& 8.09 (0.07)& 0.65 (0.04)& 13.31&  9.13&     \\
     J095803.28+422709.6&1217-52672-466&  16050 (540)& 8.02 (0.10)& 0.63 (0.06)& 11.19&  8.27&     \\
     J095810.67$-$010417.7&0268-51633-137&  24120 (180)& 7.86 (0.03)& 0.56 (0.01)& 10.20&  7.33&1    \\
     J095815.91+362531.8&1596-52998-176&  11390 (190)& 8.22 (0.09)& 0.74 (0.06)& 12.11&  8.80&     \\
     J095831.48+045555.1&0572-52289-410&  17320 (280)& 7.93 (0.05)& 0.58 (0.03)& 10.91&  8.05&     \\
     J095833.13+013049.2&0500-51994-163&  12030 (70)& 8.14 (0.03)& 0.69 (0.02)& 11.86&  8.67&2    \\
     J095843.47+015927.7&0501-52235-306&  36010 (720)& 7.27 (0.12)& 0.40 (0.02)&  8.32&  7.15&     \\
     J095845.11+362823.7&1596-52998-169&  21190 (680)& 7.93 (0.10)& 0.59 (0.05)& 10.55&  7.71&     \\
     J095902.76+013848.1&0500-51994-161&  12560 (180)& 8.23 (0.05)& 0.75 (0.03)& 11.91&  8.68&2    \\
     J095916.75+610555.9&0770-52282-409&  16350 (490)& 8.41 (0.08)& 0.87 (0.05)& 11.76&  8.52&     \\
     J095919.61+105837.1&1307-52999-414&  20810 (710)& 7.93 (0.10)& 0.59 (0.06)& 10.59&  7.76&     \\
     J095926.43+523459.1&0903-52400-434&  39220 (1020)& 7.75 (0.12)& 0.55 (0.05)&  9.06&  6.65&     \\
     J095934.24+025738.1&0500-51994-564&   7390 (70)& 8.02 (0.12)& 0.60 (0.07)& 13.40&  9.15&2    \\
     J095936.19+034949.3&0572-52289-166&   7660 (60)& 8.01 (0.10)& 0.60 (0.06)& 13.24&  9.10&2    \\
     J095936.96+023828.4&0500-51994-580&  12110 (150)& 8.11 (0.05)& 0.67 (0.03)& 11.79&  8.64&2    \\
     J095937.76+594921.9&0770-52282-188&  18340 (510)& 8.04 (0.09)& 0.64 (0.05)& 10.97&  8.08&     \\
     J095940.23+003634.0&0268-51633-503&  10910 (140)& 8.26 (0.09)& 0.77 (0.06)& 12.30&  8.87&     \\
     J095945.76+032655.4&0572-52289-168&   9820 (80)& 8.18 (0.10)& 0.71 (0.06)& 12.53&  8.93&     \\
     J095946.83+032138.1&0572-52289-131&   8510 (80)& 8.21 (0.11)& 0.73 (0.07)& 13.13&  9.11&     \\
     J095951.64+622626.6&0487-51943-053&  58620 (5790)& 7.11 (0.33)& 0.41 (0.08)&  7.34&  5.24&     \\
     J095954.63+100839.6&1307-52999-179&  10200 (110)& 7.90 (0.11)& 0.55 (0.06)& 11.97&  8.72&     \\
     J095955.34+405338.1&1217-52672-125&   9570 (110)& 8.48 (0.12)& 0.91 (0.08)& 13.12&  9.22&     \\
     J100049.19+123137.0&1744-53055-479&   8940 (40)& 8.36 (0.05)& 0.82 (0.03)& 13.17&  9.16&     \\
     J100141.69+464514.8&0872-52339-274&  16540 (400)& 7.97 (0.08)& 0.60 (0.04)& 11.06&  8.17&     \\
     J100203.92+604906.3&0770-52282-513&  13670 (150)& 8.01 (0.02)& 0.62 (0.01)& 11.45&  8.44&     \\
     J100206.98+435529.8&0942-52703-108&  16840 (360)& 8.01 (0.06)& 0.62 (0.04)& 11.08&  8.17&4    \\
     J100210.87+025821.3&0501-52235-364&  18750 (510)& 7.85 (0.09)& 0.54 (0.04)& 10.66&  7.87&     \\
     J100214.59+010826.3&0501-52235-219&  13920 (360)& 7.95 (0.04)& 0.58 (0.02)& 11.33&  8.40&     \\
     J100223.14+085736.3&1307-52999-054&  21400 (680)& 7.40 (0.10)& 0.40 (0.02)&  9.63&  7.71&     \\
     J100231.18+361503.6&1596-52998-063&  10030 (100)& 7.89 (0.11)& 0.54 (0.06)& 12.02&  8.73&2    \\
     J100238.56+581835.9&0558-52317-573&  11760 (190)& 8.21 (0.07)& 0.73 (0.04)& 12.00&  8.74&2    \\
     J100302.98+415314.3&1217-52672-560&  20720 (620)& 7.62 (0.09)& 0.45 (0.03)& 10.10&  7.78&     \\
     J100313.24+561208.8&0945-52652-451&  17410 (440)& 7.92 (0.08)& 0.57 (0.04)& 10.89&  8.05&     \\
     J100316.35$-$002336.9&0269-51910-231&  20620 (130)& 7.97 (0.02)& 0.61 (0.01)& 10.66&  7.75&2    \\
     J100334.41+103756.3&1307-52999-547&  13120 (300)& 8.22 (0.06)& 0.74 (0.04)& 11.82&  8.63&     \\
     J100356.26+540104.5&0945-52652-201&   9860 (30)& 8.24 (0.04)& 0.75 (0.02)& 12.61&  8.96&     \\
     J100409.75+470519.8&0872-52339-239&  83540 (6590)& 6.78 (0.19)& 0.45 (0.04)&  6.10&  3.69&4    \\
     J100411.46+391228.7&1356-53033-194&  22330 (660)& 7.88 (0.09)& 0.56 (0.05)& 10.37&  7.54&     \\
     J100419.35+044358.4&0572-52289-612&   9680 (50)& 8.53 (0.06)& 0.94 (0.04)& 13.17&  9.25&     \\
     J100444.30+083747.6&1236-52751-497&  21080 (540)& 7.92 (0.08)& 0.58 (0.04)& 10.54&  7.70&     \\
     J100547.72+030828.2&0573-52325-204&   8110 (50)& 8.14 (0.08)& 0.68 (0.05)& 13.21&  9.11&     \\
     J100609.18+004417.0&0269-51910-608&   7460 (70)& 8.11 (0.12)& 0.66 (0.07)& 13.50&  9.19&4    \\
     J100614.75+441906.3&0942-52703-636&  54090 (1260)& 7.65 (0.09)& 0.56 (0.03)&  8.46&  6.27&     \\
     J100618.53+605500.7&0771-52370-304&  11480 (200)& 8.21 (0.08)& 0.73 (0.05)& 12.07&  8.78&     \\
     J100623.07+071212.5&0996-52641-373&   9670 (20)& 8.24 (0.03)& 0.75 (0.02)& 12.67&  8.97&     \\
     J100628.33+624815.0&0487-51943-078&  44290 (1860)& 7.85 (0.19)& 0.61 (0.08)&  9.07&  6.51&1    \\
     J100712.40+400703.9&1357-53034-310&  18760 (550)& 7.45 (0.10)& 0.41 (0.02)&  9.97&  7.97&     \\
     J100718.26+524519.8&0903-52400-557&  11710 (220)& 8.23 (0.08)& 0.75 (0.05)& 12.06&  8.77&     \\
     J100739.67+403235.9&1357-53034-346&  12520 (190)& 7.67 (0.07)& 0.45 (0.02)& 11.12&  8.63&     \\
     J100819.75+060010.9&0996-52641-187&  17160 (330)& 8.01 (0.06)& 0.62 (0.04)& 11.05&  8.14&     \\
     J100826.97+031653.0&0573-52325-088&  20200 (320)& 7.60 (0.05)& 0.45 (0.01)& 10.13&  7.81&     \\
     J100840.90+643204.9&0488-51914-429&  19870 (660)& 8.00 (0.10)& 0.62 (0.06)& 10.78&  7.92&     \\
     J100858.96+020426.5&0502-51957-382&  10270 (80)& 8.42 (0.07)& 0.87 (0.05)& 12.76&  9.05&     \\
     J100905.62+024441.2&0502-51957-362&  13280 (310)& 8.19 (0.06)& 0.72 (0.04)& 11.75&  8.60&4    \\
     J100932.60+083533.1&1236-52751-622&  22320 (570)& 8.20 (0.08)& 0.75 (0.05)& 10.86&  7.90&     \\
     J100932.73+524638.2&0903-52400-584&  14980 (550)& 9.12 (0.06)& 1.25 (0.02)& 13.24&  9.12&     \\
     J100944.88+521452.2&0903-52400-072&  13460 (330)& 8.00 (0.06)& 0.61 (0.03)& 11.46&  8.46&5    \\
     J100955.37+000944.0&0270-51909-468&  10720 (60)& 8.27 (0.04)& 0.77 (0.03)& 12.36&  8.89&     \\
     J101000.96+390550.6&1356-53033-025&  21870 (780)& 7.88 (0.11)& 0.56 (0.06)& 10.41&  7.60&     \\
     J101006.06+381257.2&1426-52993-532&  14590 (680)& 8.06 (0.09)& 0.65 (0.05)& 11.41&  8.44&     \\
     J101033.21+100748.7&1597-52999-293&  14900 (310)& 8.12 (0.04)& 0.68 (0.03)& 11.45&  8.41&     \\
     J101039.43+542519.2&0945-52652-015&  24020 (300)& 8.01 (0.04)& 0.64 (0.02)& 10.43&  7.47&     \\
     J101049.41+040732.8&0573-52325-598&  15030 (350)& 8.00 (0.06)& 0.61 (0.03)& 11.27&  8.33&     \\
     J101049.87+025059.9&0502-51957-448&  31860 (320)& 7.53 (0.07)& 0.46 (0.03)&  9.05&  6.81&     \\
     J101205.63+615651.8&0771-52370-492&  36740 (520)& 7.79 (0.08)& 0.56 (0.03)&  9.23&  6.72&     \\
     J101218.08+610818.8&0771-52370-225&  11850 (150)& 8.38 (0.05)& 0.85 (0.03)& 12.27&  8.86&     \\
     J101221.00+460727.2&0943-52376-577&  15470 (300)& 8.00 (0.05)& 0.62 (0.03)& 11.22&  8.28&     \\
     J101232.48+015444.5&0502-51957-494&  24270 (310)& 7.75 (0.04)& 0.51 (0.02)& 10.04&  7.29&     \\
     J101234.38+072034.8&0996-52641-609&  14890 (400)& 8.07 (0.06)& 0.65 (0.04)& 11.38&  8.39&     \\
     J101234.81+365613.1&1426-52993-016&  12230 (400)& 8.30 (0.11)& 0.80 (0.07)& 12.07&  8.79&     \\
     J101253.66+445058.3&0943-52376-143&   8020 (90)& 7.80 (0.15)& 0.48 (0.08)& 12.76&  8.92&     \\
     J101312.71+040514.1&0574-52355-264&  29780 (120)& 7.89 (0.02)& 0.59 (0.01)&  9.81&  6.97&     \\
     J101323.90+043946.1&0574-52355-423&  10000 (80)& 8.21 (0.09)& 0.73 (0.06)& 12.50&  8.92&4    \\
     J101328.16+061207.3&0996-52641-066&  48520 (730)& 7.85 (0.06)& 0.62 (0.03)&  8.95&  6.38&     \\
     J101332.83+473339.4&0872-52339-631&  10890 (90)& 8.25 (0.06)& 0.76 (0.04)& 12.28&  8.86&     \\
     J101349.66+562229.2&0946-52407-492&  20360 (360)& 8.36 (0.06)& 0.84 (0.04)& 11.29&  8.18&     \\
     J101409.59+590656.4&0559-52316-391&  11420 (170)& 8.11 (0.07)& 0.67 (0.05)& 11.93&  8.71&     \\
     J101414.45+040137.4&0574-52355-234&   7420 (20)& 7.93 (0.05)& 0.55 (0.03)& 13.25&  9.08&2    \\
     J101415.70+502742.5&1007-52706-546&   7630 (40)& 8.05 (0.07)& 0.62 (0.04)& 13.32&  9.12&2    \\
     J101436.01+422622.1&1218-52709-159&   7620 (20)& 8.38 (0.04)& 0.84 (0.03)& 13.83&  9.42&     \\
     J101451.64+413338.1&1357-53034-452&  21810 (780)& 7.48 (0.11)& 0.42 (0.02)&  9.75&  7.74&     \\
     J101502.55+080636.1&1237-52762-167&   6750 (30)& 8.03 (0.06)& 0.61 (0.04)& 13.78&  9.25&     \\
     J101519.62+595430.5&0559-52316-330&  11760 (170)& 8.15 (0.06)& 0.69 (0.04)& 11.91&  8.70&     \\
     J101532.10+042507.5&0574-52355-472&  34510 (290)& 7.37 (0.06)& 0.42 (0.01)&  8.61&  7.05&     \\
     J101543.33+423736.9&1218-52709-160&  18380 (510)& 7.89 (0.09)& 0.56 (0.05)& 10.75&  7.94&     \\
     J101548.02+030648.2&0503-51999-329&  11950 (40)& 8.19 (0.01)& 0.72 (0.01)& 11.94&  8.70&     \\
     J101600.18+113501.4&1597-52999-534&   9910 (70)& 8.56 (0.08)& 0.96 (0.05)& 13.14&  9.25&     \\
     J101607.39+002038.1&0271-51883-381&  21890 (660)& 8.56 (0.09)& 0.97 (0.06)& 11.49&  8.26&     \\
     J101612.13+011156.8&0502-51957-026&  10040 (110)& 8.43 (0.11)& 0.87 (0.07)& 12.85&  9.09&     \\
     J101642.93+044317.7&0574-52355-505&  28240 (430)& 7.47 (0.07)& 0.43 (0.02)&  9.20&  6.98&4    \\
     J101647.20$-$010907.2&0271-51883-123&  19240 (230)& 8.20 (0.04)& 0.74 (0.02)& 11.14&  8.12&4    \\
     J101740.10+033106.9&0574-52355-060&  19290 (270)& 7.47 (0.05)& 0.41 (0.01)&  9.96&  7.88&     \\
     J101741.69$-$002934.0&0271-51883-181&  14830 (130)& 8.02 (0.02)& 0.62 (0.01)& 11.32&  8.34&2    \\
     J101805.56+463309.9&0944-52614-403&  15520 (290)& 7.87 (0.06)& 0.54 (0.03)& 11.03&  8.18&4    \\
     J101806.58+455830.3&0944-52614-495&  20800 (190)& 7.98 (0.03)& 0.61 (0.02)& 10.66&  7.75&     \\
     J101810.89+442003.2&1358-52994-376&  13360 (560)& 8.24 (0.11)& 0.75 (0.07)& 11.81&  8.65&     \\
     J101818.98+040427.3&0574-52355-072&  34190 (740)& 7.75 (0.15)& 0.54 (0.06)&  9.29&  6.83&     \\
     J101826.75+021129.4&0503-51999-434&  15240 (170)& 8.13 (0.03)& 0.69 (0.02)& 11.44&  8.38&     \\
     J101844.28+015909.7&0503-51999-238&  16280 (560)& 7.86 (0.11)& 0.54 (0.06)& 10.93&  8.13&     \\
     J101911.50+000017.2&0272-51941-307&  12870 (280)& 8.41 (0.06)& 0.87 (0.04)& 12.14&  8.79&     \\
     J101913.78+380934.2&1427-52996-173&   8770 (90)& 8.61 (0.11)& 0.98 (0.07)& 13.68&  9.42&1    \\
     J101947.35+583814.2&0559-52316-193&   9740 (100)& 8.29 (0.12)& 0.78 (0.08)& 12.73&  9.01&     \\
     J101954.55+402636.1&1357-53034-036&  17570 (640)& 7.95 (0.12)& 0.59 (0.06)& 10.92&  8.08&4    \\
     J101954.63+531736.9&0904-52381-161&  19090 (500)& 7.81 (0.09)& 0.52 (0.04)& 10.57&  7.79&3    \\
     J102027.45+030704.5&0503-51999-524&  18680 (400)& 7.95 (0.07)& 0.59 (0.04)& 10.81&  7.96&     \\
     J102032.15+503527.4&1008-52707-263&  11050 (170)& 8.74 (0.10)& 1.07 (0.05)& 13.11&  9.26&     \\
     J102035.67+060702.3&0997-52734-075&  15000 (590)& 8.20 (0.07)& 0.73 (0.05)& 11.57&  8.48&1    \\
     J102039.13+453046.6&0944-52614-149&  10240 (70)& 8.20 (0.07)& 0.72 (0.04)& 12.40&  8.89&     \\
     J102042.67+041302.8&0575-52319-435&  22130 (340)& 7.97 (0.05)& 0.61 (0.03)& 10.52&  7.62&     \\
     J102128.29+393728.5&1427-52996-523&   9730 (40)& 8.49 (0.05)& 0.91 (0.03)& 13.08&  9.20&     \\
     J102146.30+544154.4&0904-52381-526&  22520 (490)& 7.84 (0.07)& 0.55 (0.03)& 10.30&  7.48&     \\
     J102204.92+023915.1&0503-51999-541&  26310 (260)& 7.88 (0.04)& 0.58 (0.02)& 10.07&  7.18&     \\
     J102210.36+461249.2&0944-52614-584&   7100 (20)& 8.27 (0.04)& 0.76 (0.03)& 13.93&  9.40&     \\
     J102242.20+503300.5&1008-52707-237&   8900 (50)& 8.27 (0.07)& 0.77 (0.04)& 13.04&  9.09&     \\
     J102251.60+013117.3&0503-51999-003&  12740 (230)& 8.19 (0.05)& 0.72 (0.03)& 11.82&  8.64&     \\
     J102253.50+132818.5&1746-53062-596&   6780 (100)& 8.30 (0.19)& 0.79 (0.12)& 14.18&  9.52&     \\
     J102331.97+454755.8&0944-52614-067&  12360 (240)& 8.06 (0.07)& 0.64 (0.04)& 11.69&  8.60&     \\
     J102334.25+042722.2&0575-52319-486&  12400 (240)& 8.32 (0.05)& 0.81 (0.03)& 12.06&  8.76&4    \\
     J102340.62+454408.8&0944-52614-079&   9930 (50)& 8.40 (0.06)& 0.86 (0.04)& 12.85&  9.08&1    \\
     J102349.41+094929.7&1238-52761-572&  75870 (11480)& 7.31 (0.39)& 0.53 (0.10)&  7.36&  5.57&1,6  \\
     J102413.85+013526.5&0504-52316-261&  16830 (630)& 8.07 (0.12)& 0.66 (0.07)& 11.17&  8.24&     \\
     J102414.24+584147.2&0559-52316-160&  46220 (1880)& 7.23 (0.17)& 0.41 (0.03)&  7.92&  7.14&1    \\
     J102430.93$-$003207.0&0272-51941-170&  41780 (2140)& 7.64 (0.24)& 0.52 (0.09)&  8.79&  6.61&     \\
     J102435.34+453117.6&0944-52614-038&  15660 (240)& 8.01 (0.04)& 0.62 (0.03)& 11.21&  8.27&     \\
     J102441.44+560050.4&0946-52407-033&  22580 (690)& 7.35 (0.10)& 0.40 (0.02)&  9.41&  7.54&     \\
     J102442.93+563219.4&0946-52407-623&  19080 (350)& 7.82 (0.06)& 0.52 (0.03)& 10.58&  7.78&     \\
     J102512.72+533216.5&0904-52381-629&   7100 (80)& 8.12 (0.14)& 0.67 (0.09)& 13.71&  9.26&     \\
     J102519.69+451225.3&0944-52614-008&   8760 (60)& 8.12 (0.09)& 0.67 (0.06)& 12.88&  9.02&     \\
     J102521.34+455554.0&0961-52615-298&  25330 (440)& 7.84 (0.06)& 0.55 (0.03)& 10.09&  7.25&     \\
     J102525.41+052130.8&0576-52325-338&   8830 (50)& 8.12 (0.08)& 0.67 (0.05)& 12.83&  9.00&     \\
     J102546.70+002857.1&0272-51941-518&   8110 (40)& 8.23 (0.07)& 0.74 (0.04)& 13.35&  9.19&     \\
     J102549.71+003906.1&0272-51941-510&  37860 (270)& 7.84 (0.04)& 0.59 (0.02)&  9.26&  6.66&     \\
     J102555.18+015946.6&0504-52316-235&  22770 (790)& 8.03 (0.11)& 0.65 (0.06)& 10.56&  7.67&     \\
     J102559.73+434356.5&1358-52994-590&  14440 (290)& 7.92 (0.04)& 0.56 (0.02)& 11.22&  8.32&     \\
     J102607.03+595056.0&0559-52316-571&  19690 (450)& 7.80 (0.07)& 0.52 (0.04)& 10.50&  7.71&     \\
     J102608.88+013638.4&0504-52316-193&  10770 (160)& 8.18 (0.11)& 0.71 (0.07)& 12.21&  8.83&     \\
     J102619.16+655428.4&0489-51930-340&  22230 (610)& 7.95 (0.08)& 0.60 (0.04)& 10.48&  7.61&     \\
     J102625.20+040534.3&0575-52319-115&  24150 (270)& 7.90 (0.04)& 0.58 (0.02)& 10.26&  7.36&     \\
     J102625.62+582808.9&0559-52316-118&  19440 (690)& 7.67 (0.12)& 0.46 (0.05)& 10.34&  7.72&     \\
     J102727.51+652312.6&0489-51930-393&   9450 (100)& 8.53 (0.11)& 0.94 (0.07)& 13.25&  9.28&     \\
     J102752.99+615420.3&0772-52375-229&   8660 (50)& 8.40 (0.07)& 0.85 (0.05)& 13.38&  9.26&     \\
     J102822.33+034416.5&0576-52325-250&   7920 (50)& 8.23 (0.08)& 0.74 (0.06)& 13.44&  9.22&     \\
     J102830.14+572221.2&0947-52411-486&  18100 (190)& 8.04 (0.04)& 0.64 (0.02)& 10.99&  8.06&     \\
     J102843.05+562453.0&0947-52411-187&  16920 (420)& 8.10 (0.08)& 0.68 (0.05)& 11.21&  8.24&     \\
     J102851.84+121505.7&1747-53075-124&  13160 (430)& 8.09 (0.10)& 0.66 (0.06)& 11.62&  8.56&     \\
     J102857.00+495401.6&0874-52338-566&  25240 (550)& 7.95 (0.08)& 0.61 (0.04)& 10.25&  7.32&     \\
     J102934.96+060418.0&0999-52636-270&  12440 (190)& 7.69 (0.07)& 0.45 (0.02)& 11.15&  8.64&     \\
     J102936.18+015010.6&0504-52316-115&  29720 (240)& 7.17 (0.05)& 0.38 (0.01)&  8.53&  7.32&     \\
     J102945.27+450704.9&1429-52990-414&  36500 (160)& 7.84 (0.03)& 0.58 (0.01)&  9.32&  6.71&     \\
     J102957.31+600958.0&0560-52296-423&  13700 (670)& 8.40 (0.11)& 0.86 (0.07)& 12.03&  8.74&     \\
     J102958.37+093333.4&1239-52760-571&   7400 (70)& 7.97 (0.12)& 0.57 (0.07)& 13.33&  9.11&     \\
     J103004.50$-$010919.1&0273-51957-250&  25020 (940)& 7.73 (0.13)& 0.50 (0.06)&  9.96&  7.28&1    \\
     J103008.33+393715.4&1428-52998-603&  25180 (570)& 7.79 (0.08)& 0.53 (0.04)& 10.02&  7.25&4    \\
     J103012.28+124950.6&1747-53075-143&   9550 (40)& 8.24 (0.06)& 0.75 (0.04)& 12.73&  8.99&     \\
     J103016.65+494520.6&0875-52354-346&  38740 (570)& 7.64 (0.07)& 0.51 (0.03)&  8.90&  6.65&     \\
     J103032.43+633317.7&0772-52375-523&  43780 (670)& 7.70 (0.07)& 0.54 (0.03)&  8.82&  6.51&6    \\
     J103035.96+094400.6&1239-52760-570&   8610 (90)& 8.34 (0.12)& 0.81 (0.08)& 13.28&  9.20&     \\
     J103054.18+012245.7&0504-52316-018&  17970 (550)& 7.89 (0.10)& 0.56 (0.05)& 10.79&  7.99&     \\
     J103112.73+444729.9&1429-52990-456&   7670 (70)& 7.90 (0.12)& 0.54 (0.07)& 13.08&  9.03&     \\
     J103116.36+612232.6&0772-52375-090&  11670 (270)& 8.04 (0.11)& 0.63 (0.06)& 11.77&  8.65&     \\
     J103304.27+381631.0&1430-53002-048&  26110 (570)& 7.99 (0.09)& 0.63 (0.05)& 10.24&  7.29&     \\
     J103350.05+604401.5&0560-52296-445&  20510 (440)& 7.64 (0.07)& 0.46 (0.02)& 10.15&  7.78&     \\
     J103425.35+072322.2&0999-52636-578&  16180 (450)& 8.09 (0.08)& 0.67 (0.05)& 11.26&  8.29&     \\
     J103429.39+511727.5&1009-52644-138&  21280 (550)& 8.07 (0.08)& 0.67 (0.05)& 10.75&  7.84&     \\
     J103430.51+022530.8&0505-52317-434&   7190 (90)& 7.73 (0.17)& 0.45 (0.06)& 13.10&  9.31&     \\
     J103434.25+502856.5&0875-52354-370&  16490 (210)& 7.98 (0.04)& 0.60 (0.02)& 11.08&  8.16&     \\
     J103434.32+070756.8&0999-52636-542&  21420 (430)& 8.74 (0.06)& 1.07 (0.03)& 11.86&  8.42&     \\
     J103448.16+601739.3&0560-52296-507&  12290 (160)& 8.23 (0.05)& 0.75 (0.03)& 11.95&  8.71&     \\
     J103500.91+023008.6&0505-52317-430&  76220 (6780)& 7.38 (0.23)& 0.54 (0.06)&  7.49&  5.59&4,6  \\
     J103501.26+104222.7&1600-53090-296&   8080 (90)& 8.12 (0.14)& 0.67 (0.09)& 13.19&  9.11&4    \\
     J103540.79+072716.7&0999-52636-609&   7260 (80)& 8.28 (0.14)& 0.77 (0.09)& 13.86&  9.39&     \\
     J103540.96+391226.6&1432-53003-230&  13140 (280)& 8.17 (0.06)& 0.71 (0.04)& 11.74&  8.60&     \\
     J103545.35+492002.1&0875-52354-239&  10780 (100)& 8.10 (0.07)& 0.66 (0.04)& 12.07&  8.76&     \\
     J103610.17+133012.6&1748-53112-432&   9690 (100)& 8.17 (0.12)& 0.71 (0.08)& 12.57&  8.94&     \\
     J103635.66$-$000036.4&0274-51913-303&  12610 (380)& 7.53 (0.10)& 0.40 (0.03)& 10.86&  8.58&     \\
     J103637.15+070948.0&0999-52636-582&  10420 (90)& 8.37 (0.08)& 0.83 (0.05)& 12.61&  8.98&     \\
     J103640.21+125926.7&1748-53112-181&  23940 (280)& 8.09 (0.04)& 0.69 (0.02)& 10.57&  7.59&     \\
     J103647.97$-$003237.2&0273-51957-027&   9640 (120)& 8.64 (0.12)& 1.01 (0.07)& 13.39&  9.34&     \\
     J103651.22+061509.6&0999-52636-062&  18230 (310)& 7.54 (0.06)& 0.43 (0.01)& 10.20&  7.99&     \\
     J103736.75+013912.2&0505-52317-146&  17150 (360)& 7.80 (0.07)& 0.51 (0.03)& 10.75&  7.98&4    \\
     J103743.47+485720.7&0875-52354-133&  21560 (100)& 8.12 (0.01)& 0.69 (0.01)& 10.79&  7.83&     \\
     J103743.60+655448.0&0489-51930-538&  15800 (420)& 7.89 (0.07)& 0.56 (0.04)& 11.03&  8.18&3    \\
     J103744.64+523042.1&1009-52644-556&  15410 (460)& 8.46 (0.04)& 0.90 (0.03)& 11.94&  8.62&     \\
     J103746.65+630441.1&0773-52376-463&   7450 (50)& 7.56 (0.10)& 0.39 (0.04)& 12.68&  9.19&     \\
     J103752.49+541822.5&0905-52643-077&   9190 (60)& 8.50 (0.07)& 0.92 (0.05)& 13.32&  9.29&1    \\
     J103806.12+575845.8&0948-52428-423&   9380 (100)& 7.83 (0.14)& 0.51 (0.08)& 12.19&  8.78&     \\
     J103807.43+514629.0&1009-52644-102&  23120 (770)& 7.86 (0.11)& 0.56 (0.05)& 10.28&  7.47&     \\
     J103823.55+440203.8&1431-52992-133&  23550 (480)& 7.98 (0.07)& 0.62 (0.04)& 10.43&  7.51&     \\
     J103833.49$-$001959.7&0274-51913-222&  20640 (360)& 7.49 (0.06)& 0.42 (0.01)&  9.88&  7.78&     \\
     J103837.22+015058.4&0505-52317-107&  33360 (390)& 8.06 (0.09)& 0.69 (0.05)&  9.85&  6.93&4    \\
     J103837.71+020229.2&0505-52317-117&   7270 (90)& 8.20 (0.15)& 0.72 (0.10)& 13.72&  9.29&2    \\
     J103905.99+654555.5&0489-51930-504&  25830 (320)& 7.83 (0.05)& 0.55 (0.02)& 10.03&  7.20&     \\
     J103907.38+081840.8&1240-52734-097&  23830 (180)& 7.49 (0.03)& 0.43 (0.01)&  9.60&  7.43&     \\
     J103914.30+410216.5&1361-53047-253&  15150 (330)& 8.04 (0.06)& 0.64 (0.03)& 11.32&  8.34&     \\
     J103928.99+545013.7&0905-52643-637&   9500 (70)& 8.20 (0.08)& 0.72 (0.05)& 12.68&  8.97&2    \\
     J103935.39+084559.1&1240-52734-160&  23030 (270)& 7.89 (0.04)& 0.57 (0.02)& 10.32&  7.45&     \\
     J103938.77+413535.5&1361-53047-246&   7670 (50)& 8.22 (0.08)& 0.73 (0.05)& 13.55&  9.25&     \\
     J104012.35+394311.1&1432-53003-172&   7900 (40)& 8.19 (0.07)& 0.71 (0.04)& 13.39&  9.18&     \\
     J104054.94+093515.3&1240-52734-542&  16550 (240)& 8.07 (0.04)& 0.66 (0.03)& 11.21&  8.23&     \\
     J104057.47+083421.6&1240-52734-104&  11840 (300)& 8.33 (0.07)& 0.81 (0.05)& 12.19&  8.84&4    \\
     J104100.56+010909.4&0274-51913-536&   9630 (90)& 8.20 (0.10)& 0.72 (0.07)& 12.63&  8.96&     \\
     J104107.66+092103.3&1240-52734-550&  51130 (3100)& 7.81 (0.23)& 0.61 (0.10)&  8.83&  6.37&4    \\
     J104140.40+645626.1&0489-51930-109&  15380 (410)& 7.97 (0.07)& 0.59 (0.04)& 11.18&  8.28&     \\
     J104157.22+630701.6&0773-52376-482&  26120 (90)& 8.43 (0.01)& 0.90 (0.01)& 10.95&  7.85&     \\
     J104157.51+623802.9&0773-52376-187&  23080 (750)& 7.98 (0.10)& 0.62 (0.06)& 10.47&  7.59&     \\
     J104219.07+442916.0&1431-52992-068&  23800 (620)& 7.96 (0.09)& 0.61 (0.05)& 10.37&  7.47&4    \\
     J104234.54+122828.1&1600-53090-614&  10350 (120)& 8.50 (0.11)& 0.92 (0.07)& 12.87&  9.12&     \\
     J104242.99+651842.3&0489-51930-552&  18810 (220)& 8.36 (0.04)& 0.84 (0.02)& 11.43&  8.28&     \\
     J104251.76+462615.2&0962-52620-057&  10250 (100)& 7.98 (0.10)& 0.59 (0.06)& 12.07&  8.75&     \\
     J104254.00+652425.8&0489-51930-555&  40810 (1830)& 7.64 (0.21)& 0.52 (0.08)&  8.82&  6.63&     \\
     J104321.16+030630.4&0506-52022-453&  19480 (240)& 8.02 (0.04)& 0.64 (0.02)& 10.84&  7.93&     \\
     J104332.61+445328.9&1431-52992-591&  49730 (680)& 7.67 (0.05)& 0.55 (0.02)&  8.61&  6.36&     \\
     J104341.53+085558.2&1240-52734-037&  18320 (340)& 8.05 (0.06)& 0.65 (0.04)& 11.00&  8.08&     \\
     J104346.93+402555.2&1433-53035-474&  16820 (280)& 7.95 (0.05)& 0.59 (0.03)& 10.99&  8.11&3    \\
     J104354.83+055629.3&1000-52643-044&   9710 (110)& 7.98 (0.14)& 0.59 (0.08)& 12.26&  8.81&     \\
     J104358.59+060320.9&1000-52643-055&  12610 (630)& 8.42 (0.11)& 0.87 (0.07)& 12.19&  8.86&4    \\
     J104401.04+400701.2&1433-53035-490&  25450 (280)& 8.02 (0.04)& 0.65 (0.02)& 10.35&  7.35&     \\
     J104411.38+021436.5&0506-52022-558&   7250 (50)& 8.05 (0.09)& 0.62 (0.06)& 13.52&  9.18&     \\
     J104419.00+405553.0&1433-53035-405&  27750 (150)& 7.74 (0.03)& 0.51 (0.01)&  9.73&  7.08&     \\
     J104421.03+433156.4&1361-53047-521&   9460 (60)& 8.32 (0.08)& 0.80 (0.05)& 12.89&  9.06&     \\
     J104436.96+452518.8&1434-53053-388&  13260 (280)& 8.09 (0.06)& 0.67 (0.04)& 11.62&  8.54&     \\
     J104510.35+483029.9&0963-52643-341&   8050 (110)& 7.96 (0.17)& 0.57 (0.10)& 12.97&  9.01&     \\
     J104517.78$-$001833.8&0275-51910-230&  18870 (370)& 7.82 (0.07)& 0.53 (0.03)& 10.61&  7.81&4    \\
     J104537.40+400535.8&1433-53035-496&   7760 (60)& 8.17 (0.10)& 0.70 (0.07)& 13.43&  9.19&     \\
     J104553.86+073708.6&1000-52643-616&  27670 (780)& 8.55 (0.13)& 0.97 (0.08)& 11.04&  7.93&     \\
     J104614.75+045523.6&0578-52339-587&  53140 (4080)& 7.53 (0.28)& 0.51 (0.09)&  8.25&  6.28&2    \\
     J104623.27+024236.5&0507-52353-346&  13420 (120)& 7.96 (0.02)& 0.58 (0.01)& 11.41&  8.42&     \\
     J104628.46+455730.5&1434-53053-369&  15560 (390)& 8.03 (0.07)& 0.63 (0.04)& 11.25&  8.30&     \\
     J104634.79+604835.8&0561-52295-500&  29220 (500)& 7.98 (0.09)& 0.63 (0.05)&  9.99&  7.04&4    \\
     J104645.87+501059.8&0876-52669-311&  16330 (230)& 7.86 (0.04)& 0.54 (0.02)& 10.92&  8.09&     \\
     J104648.04+451224.5&1434-53053-440&  11190 (160)& 8.32 (0.08)& 0.80 (0.05)& 12.31&  8.88&     \\
     J104650.52+510028.5&0876-52669-327&  16080 (270)& 7.99 (0.05)& 0.61 (0.03)& 11.13&  8.21&     \\
     J104650.65+533521.4&1010-52649-453&  15970 (220)& 7.84 (0.04)& 0.53 (0.02)& 10.94&  8.11&     \\
     J104710.60+450959.8&1434-53053-438&   8210 (40)& 8.23 (0.06)& 0.74 (0.04)& 13.29&  9.17&     \\
     J104738.24+052320.3&0578-52339-609&  14140 (1110)& 7.81 (0.13)& 0.51 (0.07)& 11.11&  8.36&4    \\
     J104738.32+054054.1&1001-52670-244&  18240 (500)& 8.11 (0.09)& 0.69 (0.05)& 11.09&  8.14&     \\
     J104744.12+663734.2&0490-51929-352&  21590 (290)& 7.73 (0.04)& 0.49 (0.02)& 10.21&  7.49&     \\
     J104946.45+003635.1&0276-51909-389&  23900 (190)& 8.04 (0.03)& 0.66 (0.01)& 10.50&  7.52&     \\
     J105007.43+462008.0&1434-53053-450&   9580 (90)& 8.18 (0.11)& 0.71 (0.07)& 12.61&  8.95&     \\
     J105023.48+524538.8&1010-52649-560&  29960 (350)& 7.85 (0.07)& 0.57 (0.04)&  9.75&  6.97&     \\
     J105038.62+413834.5&1362-53050-307&  11020 (390)& 8.62 (0.15)& 1.00 (0.09)& 12.88&  9.20&4    \\
     J105101.96+010826.7&0276-51909-370&  44020 (820)& 7.72 (0.08)& 0.55 (0.03)&  8.85&  6.51&     \\
     J105132.46+433910.2&1362-53050-442&  16360 (300)& 7.90 (0.06)& 0.56 (0.03)& 10.97&  8.12&     \\
     J105133.34+663401.0&0490-51929-439&  20810 (320)& 7.79 (0.05)& 0.51 (0.02)& 10.37&  7.58&4    \\
     J105136.61+500804.1&0876-52669-199&   8620 (90)& 8.06 (0.13)& 0.63 (0.08)& 12.84&  9.00&     \\
     J105147.11+405739.9&1433-53035-602&   9900 (90)& 8.21 (0.10)& 0.73 (0.07)& 12.53&  8.93&     \\
     J105205.83+471219.9&0963-52643-139&   9990 (70)& 8.44 (0.07)& 0.88 (0.04)& 12.88&  9.10&     \\
     J105208.72+571613.3&0949-52427-201&  20320 (370)& 8.08 (0.06)& 0.67 (0.03)& 10.86&  7.93&     \\
     J105324.58+612248.1&0561-52295-605&  17330 (380)& 7.83 (0.07)& 0.53 (0.04)& 10.78&  7.98&     \\
     J105359.86+423512.1&1362-53050-175&  11240 (80)& 8.34 (0.04)& 0.82 (0.03)& 12.34&  8.88&     \\
     J105400.89+032010.9&0507-52353-570&  15380 (450)& 7.46 (0.09)& 0.40 (0.03)& 10.38&  8.29&     \\
     J105414.62+542349.5&0907-52373-211&  33880 (680)& 7.55 (0.14)& 0.46 (0.05)&  8.97&  6.78&     \\
     J105422.93+423249.5&1362-53050-155&  22140 (680)& 7.72 (0.09)& 0.49 (0.04)& 10.15&  7.48&     \\
     J105436.81+424817.5&1362-53050-159&  14720 (550)& 8.05 (0.08)& 0.64 (0.05)& 11.38&  8.40&     \\
     J105445.16+013525.5&0507-52353-059&  41120 (1800)& 7.75 (0.21)& 0.56 (0.09)&  8.99&  6.62&     \\
     J105446.74+485913.5&0963-52643-527&  23320 (400)& 7.90 (0.06)& 0.58 (0.03)& 10.33&  7.45&     \\
     J105449.87+530759.1&1010-52649-629&  11260 (110)& 8.11 (0.05)& 0.67 (0.03)& 11.97&  8.72&     \\
     J105453.27+493430.6&0876-52669-057&  11340 (130)& 8.18 (0.06)& 0.72 (0.04)& 12.06&  8.77&     \\
     J105520.79+524142.7&1010-52649-036&   8980 (50)& 8.58 (0.06)& 0.97 (0.04)& 13.54&  9.37&     \\
     J105555.23+484739.8&0963-52643-573&  79000 (3640)& 7.49 (0.12)& 0.58 (0.03)&  7.67&  5.63&6    \\
     J105608.07+050458.9&0579-52338-640&  44150 (2320)& 7.81 (0.23)& 0.59 (0.10)&  9.00&  6.53&     \\
     J105608.36+540539.0&1011-52652-422&   9950 (110)& 8.20 (0.12)& 0.72 (0.08)& 12.50&  8.92&     \\
     J105612.31$-$000621.7&0276-51909-073&  11450 (80)& 8.02 (0.04)& 0.62 (0.02)& 11.79&  8.65&2    \\
     J105617.51+505321.1&0876-52669-590&  18850 (450)& 7.60 (0.08)& 0.44 (0.02)& 10.24&  7.95&4    \\
     J105633.15+613230.3&0774-52286-350&   8360 (90)& 8.03 (0.13)& 0.61 (0.08)& 12.92&  9.01&     \\
     J105709.78+023637.8&0507-52353-628&   8150 (90)& 8.28 (0.13)& 0.77 (0.09)& 13.40&  9.23&     \\
     J105709.93+115829.5&1602-53117-514&   8270 (40)& 8.29 (0.07)& 0.78 (0.04)& 13.36&  9.21&     \\
     J105714.12+541502.3&1011-52652-370&   7840 (100)& 8.37 (0.14)& 0.83 (0.09)& 13.71&  9.38&     \\
     J105726.60+432107.1&1362-53050-530&  27100 (110)& 7.92 (0.02)& 0.60 (0.01)& 10.06&  7.13&     \\
     J105727.81+002118.6&0276-51909-593&  10810 (100)& 8.57 (0.07)& 0.96 (0.04)& 12.84&  9.13&     \\
     J105751.25+602318.8&0774-52286-292&  44390 (2450)& 7.58 (0.24)& 0.50 (0.08)&  8.59&  6.51&     \\
     J105818.82+515408.8&0877-52353-321&  24710 (710)& 7.93 (0.10)& 0.60 (0.05)& 10.28&  7.37&1    \\
     J105824.34+512738.7&0877-52353-339&  13380 (340)& 8.21 (0.07)& 0.74 (0.04)& 11.78&  8.61&     \\
     J105829.27+611641.6&0774-52286-392&  22230 (820)& 7.76 (0.11)& 0.51 (0.05)& 10.20&  7.49&     \\
     J105849.14+095749.9&1220-52723-382&   9670 (80)& 8.50 (0.09)& 0.92 (0.06)& 13.11&  9.21&     \\
     J105916.42+512443.1&0877-52353-377&  67240 (1570)& 8.13 (0.08)& 0.79 (0.04)&  9.10&  6.02&     \\
     J110005.06+602330.9&0774-52286-246&  20000 (400)& 9.08 (0.06)& 1.23 (0.02)& 12.70&  8.81&     \\
     J110015.65+010740.5&0277-51908-414&  14630 (550)& 7.88 (0.09)& 0.55 (0.05)& 11.14&  8.30&     \\
     J110044.38+482302.8&0964-52646-271&   7420 (50)& 7.75 (0.10)& 0.46 (0.03)& 13.00&  9.28&     \\
     J110052.63+073534.6&1002-52646-505&  21760 (530)& 7.83 (0.07)& 0.54 (0.04)& 10.35&  7.55&4    \\
     J110057.04+463459.6&1436-53054-452&  17890 (580)& 8.17 (0.10)& 0.72 (0.06)& 11.21&  8.22&     \\
     J110119.73+051513.8&0580-52368-510&  12680 (250)& 7.70 (0.08)& 0.46 (0.02)& 11.13&  8.63&     \\
     J110151.34+122241.5&1603-53119-492&  21030 (580)& 7.82 (0.08)& 0.53 (0.04)& 10.39&  7.60&3    \\
     J110219.76+121253.9&1603-53119-483&  23240 (340)& 7.85 (0.05)& 0.55 (0.02)& 10.25&  7.41&     \\
     J110231.02+004735.8&0277-51908-459&  17510 (480)& 8.05 (0.09)& 0.65 (0.05)& 11.07&  8.16&     \\
     J110244.25+034210.8&0580-52368-047&  15290 (310)& 7.80 (0.06)& 0.51 (0.03)& 10.95&  8.16&     \\
     J110314.73+070450.8&1003-52641-200&  22180 (220)& 8.47 (0.03)& 0.92 (0.02)& 11.32&  8.15&     \\
     J110326.70+003725.8&0277-51908-513&  10720 (70)& 8.33 (0.05)& 0.81 (0.03)& 12.46&  8.93&     \\
     J110329.45+490801.4&0964-52646-425&   9300 (80)& 8.45 (0.10)& 0.89 (0.07)& 13.18&  9.23&     \\
     J110420.03$-$003628.2&0277-51908-066&  12730 (290)& 8.14 (0.07)& 0.69 (0.04)& 11.75&  8.62&     \\
     J110426.15+061630.3&1003-52641-133&  24980 (600)& 7.78 (0.09)& 0.52 (0.04)& 10.03&  7.27&     \\
     J110505.94+583103.0&0950-52378-198&  11650 (140)& 8.10 (0.06)& 0.66 (0.04)& 11.86&  8.68&2    \\
     J110515.31+001626.1&0277-51908-596&  13460 (70)& 8.30 (0.01)& 0.80 (0.01)& 11.90&  8.64&     \\
     J110549.24+024352.4&0508-52366-627&  50740 (3130)& 7.76 (0.24)& 0.59 (0.10)&  8.75&  6.39&     \\
     J110559.01+023127.9&0508-52366-634&   9640 (80)& 8.55 (0.09)& 0.95 (0.06)& 13.21&  9.27&     \\
     J110600.57+621017.1&0774-52286-460&  10340 (50)& 8.73 (0.04)& 1.06 (0.02)& 13.30&  9.31&     \\
     J110603.07+010009.4&0278-51900-330&  24790 (770)& 8.00 (0.11)& 0.64 (0.06)& 10.38&  7.44&     \\
     J110606.08+502058.4&0877-52353-105&  12010 (200)& 8.03 (0.07)& 0.62 (0.04)& 11.69&  8.61&     \\
     J110616.42+451855.7&1438-53054-299&   7460 (40)& 8.48 (0.07)& 0.91 (0.04)& 14.09&  9.52&     \\
     J110623.40+011520.8&0278-51900-367&  11230 (130)& 8.05 (0.07)& 0.63 (0.04)& 11.88&  8.69&     \\
     J110627.66$-$010514.6&0278-51900-242&  30130 (160)& 7.33 (0.03)& 0.41 (0.01)&  8.80&  7.12&3    \\
     J110631.93+505301.9&0877-52353-591&  26610 (240)& 7.83 (0.04)& 0.55 (0.02)&  9.95&  7.15&     \\
     J110634.39+073712.1&1004-52723-388&  36530 (320)& 7.73 (0.05)& 0.54 (0.02)&  9.13&  6.72&4    \\
     J110636.72$-$001122.3&0277-51908-025&  16120 (410)& 8.08 (0.07)& 0.66 (0.04)& 11.26&  8.29&     \\
     J110651.78+625023.9&0596-52370-250&  12280 (110)& 8.11 (0.03)& 0.67 (0.02)& 11.76&  8.62&     \\
     J110735.32+085924.5&1221-52751-177&  19650 (690)& 9.15 (0.10)& 1.26 (0.03)& 12.87&  8.89&1    \\
     J110749.55+524651.0&1012-52649-282&   7080 (90)& 7.72 (0.17)& 0.45 (0.06)& 13.15&  9.32&     \\
     J110750.14+050559.1&0581-52356-495&  20070 (160)& 7.81 (0.03)& 0.52 (0.01)& 10.49&  7.65&4    \\
     J110754.27+414859.7&1437-53046-531&   9020 (90)& 8.42 (0.11)& 0.87 (0.07)& 13.25&  9.23&     \\
     J110805.35+652211.4&0490-51929-019&  21000 (460)& 7.32 (0.07)& 0.39 (0.02)&  9.51&  7.71&4    \\
     J110810.95+621313.8&0774-52286-572&  11980 (210)& 8.19 (0.07)& 0.72 (0.04)& 11.94&  8.72&     \\
     J110818.05+533307.6&1011-52652-631&  15760 (380)& 8.03 (0.07)& 0.63 (0.04)& 11.22&  8.28&4    \\
     J110826.47+092721.5&1221-52751-145&  43680 (2100)& 7.70 (0.21)& 0.55 (0.08)&  8.83&  6.55&4    \\
     J110834.60+625343.3&0596-52370-205&  11340 (240)& 7.87 (0.12)& 0.53 (0.06)& 11.60&  8.59&     \\
     J110840.67+063846.8&1004-52723-226&  17540 (170)& 7.82 (0.03)& 0.52 (0.02)& 10.73&  7.93&     \\
     J110843.57+115515.8&1604-53078-276&  37980 (590)& 7.97 (0.07)& 0.65 (0.04)&  9.48&  6.69&4    \\
     J110844.13+080139.2&1004-52723-418&   7600 (20)& 8.12 (0.03)& 0.67 (0.02)& 13.43&  9.16&     \\
     J110907.59+450223.3&1364-53061-383&   6830 (160)& 7.99 (0.29)& 0.59 (0.17)& 13.68&  9.23&     \\
     J110929.27+440256.7&1364-53061-460&  29580 (410)& 7.88 (0.08)& 0.58 (0.04)&  9.81&  6.99&     \\
     J110941.29+551228.3&0908-52373-093&   7090 (50)& 8.49 (0.09)& 0.91 (0.06)& 14.31&  9.57&     \\
     J110948.71+411138.6&1437-53046-506&  11030 (190)& 8.26 (0.11)& 0.76 (0.07)& 12.25&  8.86&     \\
     J111001.51+643848.9&0596-52370-461&  16380 (360)& 7.99 (0.07)& 0.61 (0.04)& 11.10&  8.20&     \\
     J111004.25+401853.3&1437-53046-009&  18370 (410)& 8.07 (0.07)& 0.66 (0.04)& 11.02&  8.09&     \\
     J111025.57+453352.4&1438-53054-225&  10520 (100)& 8.36 (0.08)& 0.83 (0.05)& 12.56&  8.96&     \\
     J111028.70$-$003343.4&0279-51984-308&   9550 (100)& 8.46 (0.11)& 0.89 (0.07)& 13.10&  9.20&     \\
     J111047.51+005421.3&0279-51984-321&   8860 (40)& 8.50 (0.06)& 0.92 (0.04)& 13.46&  9.33&2    \\
     J111107.46+560437.4&0908-52373-115&   9170 (30)& 8.05 (0.05)& 0.63 (0.03)& 12.58&  8.91&     \\
     J111127.75+622618.0&0775-52295-329&  19680 (720)& 7.93 (0.12)& 0.58 (0.06)& 10.69&  7.86&     \\
     J111139.63+534752.0&1012-52649-237&  36350 (400)& 7.69 (0.06)& 0.52 (0.03)&  9.08&  6.73&     \\
     J111141.09+615055.8&0774-52286-603&  13980 (840)& 7.99 (0.09)& 0.60 (0.05)& 11.38&  8.46&     \\
     J111230.13+003002.6&0278-51900-593&   9800 (60)& 8.40 (0.06)& 0.85 (0.04)& 12.89&  9.09&     \\
     J111245.07+100051.9&1222-52763-350&   9060 (80)& 8.49 (0.10)& 0.91 (0.06)& 13.35&  9.30&     \\
     J111249.26+101242.7&1221-52751-604&   8810 (70)& 8.27 (0.09)& 0.77 (0.06)& 13.08&  9.10&2    \\
     J111436.83+540128.9&1012-52649-500&   9270 (50)& 8.32 (0.06)& 0.80 (0.04)& 12.97&  9.08&2    \\
     J111509.50+020029.0&0510-52381-154&  29190 (220)& 7.79 (0.04)& 0.54 (0.02)&  9.69&  7.00&     \\
     J111528.74+570125.3&0909-52379-435&  25900 (200)& 8.57 (0.03)& 0.98 (0.02)& 11.21&  8.01&     \\
     J111530.00+664300.8&0491-51942-316&  10210 (80)& 8.04 (0.06)& 0.62 (0.04)& 12.17&  8.79&3    \\
     J111548.11+662311.2&0491-51942-314&   8290 (80)& 8.42 (0.11)& 0.86 (0.07)& 13.57&  9.35&     \\
     J111551.13+062309.6&1617-53112-259&  23610 (800)& 7.95 (0.11)& 0.60 (0.06)& 10.37&  7.50&     \\
     J111603.77+494343.8&0965-52438-377&  44170 (1060)& 7.46 (0.10)& 0.47 (0.03)&  8.39&  6.34&     \\
     J111614.48+535720.8&1012-52649-516&  14940 (270)& 8.03 (0.04)& 0.63 (0.03)& 11.31&  8.34&3    \\
     J111629.56+550740.2&1013-52707-330&  26230 (390)& 8.03 (0.06)& 0.65 (0.03)& 10.30&  7.30&     \\
     J111629.75+060014.3&0835-52326-530&   9590 (90)& 8.17 (0.11)& 0.70 (0.07)& 12.59&  8.94&     \\
     J111634.88+022338.1&0510-52381-118&  15900 (460)& 7.63 (0.09)& 0.45 (0.03)& 10.62&  8.27&4    \\
     J111655.03+060039.2&0835-52326-525&   8350 (100)& 8.71 (0.13)& 1.05 (0.08)& 14.07&  9.50&     \\
     J111701.96+000322.9&0279-51984-483&  20850 (540)& 8.10 (0.08)& 0.68 (0.05)& 10.83&  7.91&1    \\
     J111733.56+054201.2&0835-52326-569&  24950 (720)& 7.91 (0.10)& 0.58 (0.05)& 10.22&  7.33&     \\
     J111735.11+012940.0&0511-52636-284&   8510 (50)& 8.26 (0.07)& 0.76 (0.05)& 13.20&  9.14&4    \\
     J111756.82+053720.4&0835-52326-564&   8800 (90)& 8.38 (0.12)& 0.84 (0.08)& 13.27&  9.21&     \\
     J111816.39+040206.7&0835-52326-059&   9180 (40)& 8.36 (0.05)& 0.82 (0.04)& 13.07&  9.13&     \\
     J111825.45+571918.9&0909-52379-536&   8240 (90)& 8.20 (0.14)& 0.72 (0.09)& 13.23&  9.14&     \\
     J111841.49+650556.8&0596-52370-606&  20720 (620)& 7.80 (0.09)& 0.52 (0.04)& 10.40&  7.63&     \\
     J111929.66+080727.6&1617-53112-533&  11830 (250)& 7.96 (0.10)& 0.58 (0.06)& 11.62&  8.59&     \\
     J111938.63+470826.9&1441-53083-437&   8010 (50)& 7.90 (0.08)& 0.54 (0.05)& 12.92&  8.98&     \\
     J111946.60+060523.5&1617-53112-090&   9620 (80)& 8.08 (0.10)& 0.65 (0.06)& 12.45&  8.89&     \\
     J111949.35+092205.9&1222-52763-152&  38070 (840)& 7.81 (0.11)& 0.58 (0.05)&  9.21&  6.68&     \\
     J111950.60+061855.8&1617-53112-094&  12530 (190)& 7.91 (0.06)& 0.56 (0.03)& 11.46&  8.49&     \\
     J112032.89+063904.2&1617-53112-169&  21330 (570)& 7.87 (0.08)& 0.56 (0.04)& 10.45&  7.62&     \\
     J112105.24+644336.1&0597-52059-360&  22230 (700)& 8.06 (0.10)& 0.67 (0.06)& 10.66&  7.76&     \\
     J112116.81+644418.6&0597-52059-354&  12740 (460)& 8.45 (0.10)& 0.89 (0.07)& 12.22&  8.84&     \\
     J112151.26+655159.3&0491-51942-138&  34020 (500)& 7.89 (0.10)& 0.60 (0.05)&  9.53&  6.83&     \\
     J112221.10+035822.4&0836-52376-214&  11340 (120)& 8.04 (0.06)& 0.63 (0.04)& 11.84&  8.67&2    \\
     J112242.85+620050.4&0775-52295-505&  11130 (140)& 8.31 (0.08)& 0.80 (0.05)& 12.31&  8.88&     \\
     J112304.64+070346.1&1617-53112-070&   9520 (90)& 8.45 (0.11)& 0.88 (0.07)& 13.08&  9.19&     \\
     J112307.36+003216.2&0280-51612-507&  16780 (650)& 7.84 (0.12)& 0.53 (0.06)& 10.85&  8.07&4    \\
     J112318.74$-$030248.8&0326-52375-304&  15340 (180)& 8.04 (0.03)& 0.64 (0.02)& 11.29&  8.31&     \\
     J112319.63+445045.5&1365-53062-600&   9480 (60)& 8.32 (0.08)& 0.80 (0.05)& 12.88&  9.06&     \\
     J112319.93+485327.0&0966-52642-310&  29450 (270)& 7.39 (0.05)& 0.42 (0.01)&  8.97&  7.06&     \\
     J112345.77+420713.9&1440-53084-548&  17540 (480)& 7.82 (0.09)& 0.52 (0.05)& 10.74&  7.96&     \\
     J112357.72$-$011027.5&0280-51612-043&  23110 (560)& 7.89 (0.08)& 0.57 (0.04)& 10.33&  7.47&4    \\
     J112431.40+503331.8&0879-52365-252&  14720 (100)& 8.02 (0.01)& 0.62 (0.01)& 11.33&  8.34&     \\
     J112433.28+591046.6&0951-52398-544&  15690 (330)& 8.17 (0.05)& 0.71 (0.03)& 11.44&  8.38&     \\
     J112448.36+024111.7&0512-51992-384&   6730 (120)& 7.74 (0.23)& 0.45 (0.09)& 13.39&  9.40&     \\
     J112518.84+541935.9&1014-52707-310&  15640 (100)& 8.05 (0.02)& 0.65 (0.01)& 11.28&  8.29&     \\
     J112521.00+563544.9&1309-52762-271&  31080 (470)& 8.02 (0.10)& 0.66 (0.06)&  9.92&  7.04&     \\
     J112523.65+115243.1&1606-53055-279&  40600 (1410)& 7.89 (0.16)& 0.62 (0.08)&  9.25&  6.61&     \\
     J112541.71+422334.7&1440-53084-620&  10360 (30)& 8.25 (0.03)& 0.76 (0.02)& 12.44&  8.90&     \\
     J112542.84+034506.3&0836-52376-050&  11900 (180)& 8.01 (0.07)& 0.61 (0.04)& 11.68&  8.61&2    \\
     J112548.85+625456.8&0775-52295-566&  19080 (550)& 7.89 (0.09)& 0.56 (0.05)& 10.68&  7.87&     \\
     J112605.64+623450.9&0775-52295-579&  33910 (500)& 7.81 (0.10)& 0.56 (0.05)&  9.40&  6.83&     \\
     J112613.51$-$002109.6&0280-51612-063&  18720 (260)& 8.07 (0.04)& 0.66 (0.03)& 10.98&  8.05&2    \\
     J112638.75+514430.9&0879-52365-472&  12200 (220)& 8.11 (0.07)& 0.68 (0.04)& 11.78&  8.64&     \\
     J112640.14+002347.0&0281-51614-431&  30460 (450)& 7.79 (0.10)& 0.55 (0.04)&  9.60&  6.99&     \\
     J112652.43+591917.0&0951-52398-596&  10520 (20)& 8.91 (0.02)& 1.16 (0.01)& 13.61&  9.35&     \\
     J112656.21+622159.2&0776-52319-351&  10390 (90)& 8.48 (0.08)& 0.91 (0.05)& 12.81&  9.08&     \\
     J112717.06+075257.7&1618-53116-482&   8590 (80)& 8.16 (0.11)& 0.70 (0.07)& 13.02&  9.07&     \\
     J112731.55+062305.1&1618-53116-129&   8540 (30)& 8.27 (0.04)& 0.77 (0.03)& 13.20&  9.14&     \\
     J112731.96$-$015821.6&0326-52375-484&  20290 (630)& 7.96 (0.10)& 0.60 (0.05)& 10.68&  7.82&     \\
     J112738.29$-$022836.3&0326-52375-165&  12340 (350)& 7.94 (0.12)& 0.57 (0.07)& 11.52&  8.54&     \\
     J112740.90$-$024638.7&0326-52375-179&  21230 (280)& 7.41 (0.04)& 0.41 (0.01)&  9.66&  7.70&     \\
     J112748.27$-$002859.8&0281-51614-163&  16360 (400)& 8.08 (0.07)& 0.66 (0.04)& 11.24&  8.27&4    \\
     J112800.08$-$033103.6&0326-52375-089&  11460 (180)& 8.07 (0.08)& 0.65 (0.05)& 11.87&  8.69&     \\
     J112803.58+035416.0&0836-52376-004&  23200 (620)& 7.76 (0.09)& 0.51 (0.04)& 10.12&  7.39&     \\
     J112808.00+415012.7&1440-53084-623&   9210 (40)& 8.41 (0.05)& 0.86 (0.03)& 13.14&  9.18&     \\
     J112839.05+604729.6&0775-52295-009&  14250 (580)& 7.76 (0.10)& 0.48 (0.05)& 11.03&  8.27&     \\
     J112840.72+084117.5&1223-52781-084&  26480 (830)& 8.01 (0.13)& 0.64 (0.07)& 10.24&  7.29&4    \\
     J112859.67$-$030951.4&0326-52375-047&  14760 (320)& 8.05 (0.05)& 0.64 (0.03)& 11.37&  8.38&     \\
     J112909.49+663704.4&0491-51942-149&  16660 (230)& 7.78 (0.04)& 0.50 (0.02)& 10.77&  7.99&3    \\
     J112918.50+631440.7&0597-52059-206&  17610 (490)& 8.01 (0.09)& 0.62 (0.05)& 10.99&  8.11&     \\
     J112942.12+090231.0&1223-52781-093&  22010 (760)& 7.79 (0.11)& 0.52 (0.05)& 10.27&  7.52&     \\
     J112954.77+510000.2&0879-52365-059&  75860 (5230)& 6.93 (0.15)& 0.44 (0.04)&  6.58&  4.42&6    \\
     J112956.32+013635.5&0512-51992-095&   8140 (110)& 8.26 (0.17)& 0.76 (0.11)& 13.38&  9.22&     \\
     J113009.41+064614.0&1618-53116-103&  25720 (610)& 7.87 (0.09)& 0.57 (0.04)& 10.10&  7.24&     \\
     J113109.06+064306.0&1618-53116-064&   7570 (40)& 8.10 (0.07)& 0.66 (0.04)& 13.43&  9.16&2    \\
     J113114.31+515142.1&0879-52365-550&  19940 (460)& 7.78 (0.07)& 0.51 (0.04)& 10.45&  7.68&     \\
     J113139.06$-$032127.2&0327-52294-295&  15340 (430)& 7.94 (0.07)& 0.58 (0.04)& 11.15&  8.26&3    \\
     J113139.82+053957.4&0837-52642-451&   9370 (70)& 8.28 (0.09)& 0.78 (0.06)& 12.87&  9.04&     \\
     J113244.29+434044.8&1366-53063-196&   8060 (100)& 8.47 (0.14)& 0.90 (0.09)& 13.77&  9.43&     \\
     J113320.25$-$023439.3&0327-52294-183&   9620 (50)& 8.26 (0.07)& 0.76 (0.04)& 12.73&  8.99&     \\
     J113333.11+550911.2&1014-52707-468&  18550 (330)& 7.90 (0.06)& 0.57 (0.03)& 10.75&  7.92&     \\
     J113350.01+124116.4&1606-53055-632&  25230 (230)& 8.20 (0.03)& 0.75 (0.02)& 10.64&  7.61&     \\
     J113408.25+485601.8&0967-52636-319&  87090 (6730)& 7.37 (0.18)& 0.57 (0.05)&  7.29&  5.38&1,6  \\
     J113412.75+475946.4&1442-53050-566&  19010 (450)& 7.98 (0.08)& 0.61 (0.04)& 10.83&  7.96&     \\
     J113420.21+453149.9&1442-53050-041&  11740 (220)& 8.19 (0.08)& 0.72 (0.05)& 11.98&  8.74&     \\
     J113428.35+532037.2&1014-52707-093&   8770 (100)& 8.30 (0.13)& 0.79 (0.08)& 13.15&  9.14&     \\
     J113509.97+642949.0&0597-52059-179&   8700 (60)& 8.52 (0.07)& 0.93 (0.05)& 13.56&  9.37&     \\
     J113510.05+544359.6&1014-52707-493&  17340 (420)& 8.05 (0.08)& 0.65 (0.04)& 11.10&  8.17&     \\
     J113511.34+601356.8&0952-52409-571&  14850 (140)& 8.04 (0.02)& 0.64 (0.01)& 11.35&  8.35&4    \\
     J113530.47$-$011927.5&0327-52294-540&  21350 (570)& 7.96 (0.08)& 0.60 (0.04)& 10.57&  7.71&     \\
     J113539.32+634922.5&0597-52059-096&  18450 (170)& 7.76 (0.03)& 0.49 (0.01)& 10.55&  7.79&     \\
     J113604.01$-$013658.1&0327-52294-535&  12070 (110)& 8.10 (0.04)& 0.66 (0.02)& 11.78&  8.63&     \\
     J113608.53+584616.1&0952-52409-067&   7480 (100)& 8.36 (0.15)& 0.82 (0.10)& 13.87&  9.44&     \\
     J113609.45+025532.3&0513-51989-415&  10410 (80)& 8.23 (0.07)& 0.74 (0.05)& 12.39&  8.89&     \\
     J113614.89+005106.9&0282-51658-537&   9460 (100)& 8.43 (0.11)& 0.87 (0.07)& 13.08&  9.18&     \\
     J113621.23+495359.2&0967-52636-382&   7710 (110)& 8.46 (0.17)& 0.89 (0.11)& 13.92&  9.48&     \\
     J113638.38+131249.7&1607-53083-413&   9480 (100)& 8.19 (0.13)& 0.72 (0.08)& 12.68&  8.98&     \\
     J113655.17+040952.6&0837-52642-012&  12520 (220)& 8.19 (0.04)& 0.72 (0.03)& 11.85&  8.67&3    \\
     J113656.32+005835.4&0282-51658-575&  32150 (480)& 7.20 (0.11)& 0.39 (0.02)&  8.40&  7.25&     \\
     J113708.13$-$015923.6&0328-52282-348&  11990 (290)& 8.25 (0.09)& 0.76 (0.06)& 12.02&  8.76&     \\
     J113709.84+003542.8&0282-51658-541&  18190 (340)& 7.71 (0.06)& 0.47 (0.03)& 10.51&  7.80&     \\
     J113713.22+512620.0&0880-52367-232&  12830 (840)& 7.45 (0.11)& 0.38 (0.03)& 10.70&  8.58&     \\
     J113725.15$-$002259.0&0282-51658-157&   8400 (50)& 8.29 (0.07)& 0.78 (0.05)& 13.30&  9.18&     \\
     J113738.37$-$002721.6&0282-51658-115&   8580 (50)& 8.37 (0.07)& 0.83 (0.04)& 13.36&  9.24&     \\
     J113747.13+041230.7&0838-52378-293&  28370 (160)& 7.90 (0.03)& 0.59 (0.01)&  9.93&  7.05&     \\
     J113827.33+430908.1&1445-53062-328&  13170 (430)& 7.86 (0.09)& 0.53 (0.05)& 11.30&  8.42&     \\
     J113836.33+475509.8&1444-53054-379&  48260 (1360)& 7.58 (0.11)& 0.52 (0.04)&  8.48&  6.38&     \\
     J113838.90+132342.6&1607-53083-580&   6560 (150)& 8.35 (0.29)& 0.81 (0.19)& 14.38&  9.59&     \\
     J113854.36+623903.2&0776-52319-511&  15300 (330)& 7.96 (0.06)& 0.59 (0.03)& 11.18&  8.27&     \\
     J113900.82+640210.7&0597-52059-103&  14710 (860)& 8.44 (0.08)& 0.89 (0.05)& 11.99&  8.70&     \\
     J113901.22+000321.7&0283-51959-355&  14080 (610)& 8.32 (0.09)& 0.81 (0.06)& 11.87&  8.65&     \\
     J113907.58+511103.6&0880-52367-217&  21080 (780)& 8.07 (0.12)& 0.67 (0.07)& 10.77&  7.89&4    \\
     J113938.82+565422.6&1310-53033-076&  19070 (420)& 7.92 (0.07)& 0.58 (0.04)& 10.74&  7.89&     \\
     J113941.31$-$004009.6&0282-51658-067&  27170 (350)& 7.45 (0.05)& 0.43 (0.01)&  9.25&  7.03&     \\
     J113947.83+650720.5&0598-52316-358&  14440 (550)& 7.81 (0.10)& 0.51 (0.05)& 11.07&  8.28&     \\
     J114004.21+632452.6&0597-52059-008&  11520 (250)& 8.24 (0.10)& 0.75 (0.07)& 12.10&  8.80&     \\
     J114010.15+094030.4&1225-52760-278&  31220 (350)& 7.86 (0.08)& 0.58 (0.04)&  9.65&  6.95&     \\
     J114024.42+065409.1&1619-53084-026&   9420 (70)& 8.39 (0.08)& 0.85 (0.05)& 13.03&  9.14&     \\
     J114049.40$-$025712.4&0328-52282-226&  15020 (520)& 8.01 (0.08)& 0.62 (0.05)& 11.28&  8.35&4    \\
     J114109.26+051034.9&0839-52373-360&   9890 (80)& 8.16 (0.09)& 0.70 (0.06)& 12.47&  8.91&     \\
     J114132.98+042028.8&0838-52378-144&  13530 (420)& 7.39 (0.08)& 0.37 (0.02)& 10.50&  8.44&4    \\
     J114209.82+012607.4&0514-51994-247&   8090 (70)& 8.04 (0.11)& 0.62 (0.06)& 13.06&  9.05&     \\
     J114238.83+494447.9&0967-52636-500&   6660 (130)& 7.88 (0.26)& 0.52 (0.14)& 13.63&  9.18&     \\
     J114312.57+000926.6&0283-51959-436&  18260 (320)& 8.02 (0.06)& 0.63 (0.03)& 10.94&  8.04&4    \\
     J114314.73+032239.1&0514-51994-361&   8810 (80)& 8.16 (0.11)& 0.70 (0.07)& 12.92&  9.04&     \\
     J114344.84+632209.5&0777-52320-328&  20990 (470)& 7.92 (0.07)& 0.58 (0.04)& 10.56&  7.70&2    \\
     J114348.09+483636.8&1444-53054-530&  18920 (420)& 8.85 (0.07)& 1.13 (0.03)& 12.31&  8.66&     \\
     J114349.96+501020.2&0967-52636-536&  22480 (130)& 7.88 (0.02)& 0.57 (0.01)& 10.36&  7.48&4    \\
     J114415.64+455700.1&1367-53083-586&  20510 (360)& 7.87 (0.06)& 0.56 (0.03)& 10.53&  7.68&3    \\
     J114424.51+412847.2&1445-53062-133&   8590 (50)& 8.26 (0.07)& 0.76 (0.05)& 13.17&  9.13&     \\
     J114425.05+013949.0&0514-51994-132&  13040 (250)& 8.03 (0.06)& 0.63 (0.04)& 11.56&  8.52&     \\
     J114448.69+525248.4&0881-52368-382&  26370 (380)& 7.73 (0.06)& 0.50 (0.03)&  9.83&  7.16&     \\
     J114551.39+101508.3&1225-52760-597&  25250 (310)& 7.89 (0.04)& 0.58 (0.02)& 10.18&  7.27&     \\
     J114552.38+130021.4&1608-53138-574&  23890 (840)& 7.78 (0.12)& 0.52 (0.05)& 10.10&  7.36&     \\
     J114608.73$-$002439.1&0283-51959-142&  29870 (290)& 7.75 (0.06)& 0.52 (0.03)&  9.60&  6.98&     \\
     J114710.43+584003.3&1312-52781-365&  13570 (510)& 7.99 (0.07)& 0.61 (0.04)& 11.44&  8.47&     \\
     J114720.40$-$002405.7&0283-51959-117&  17640 (330)& 8.02 (0.06)& 0.63 (0.03)& 11.02&  8.11&     \\
     J114756.00+004340.8&0283-51959-603&   9950 (80)& 8.38 (0.08)& 0.84 (0.05)& 12.81&  9.06&     \\
     J114824.51+551934.5&1016-52759-497&   9720 (70)& 8.43 (0.08)& 0.87 (0.05)& 12.97&  9.13&     \\
     J114832.45+034934.4&0840-52374-285&  19470 (220)& 7.90 (0.04)& 0.57 (0.02)& 10.67&  7.80&4    \\
     J114853.37+131206.4&1609-53142-375&  25600 (280)& 7.91 (0.04)& 0.59 (0.02)& 10.17&  7.25&     \\
     J114913.52$-$014728.5&0329-52056-542&  10750 (130)& 8.29 (0.06)& 0.79 (0.04)& 12.39&  8.90&4    \\
     J115020.88+025517.9&0515-52051-391&   8560 (70)& 8.17 (0.10)& 0.70 (0.06)& 13.04&  9.08&     \\
     J115040.53+581249.6&1312-52781-411&  21290 (600)& 7.95 (0.09)& 0.60 (0.05)& 10.56&  7.71&     \\
     J115120.14+472922.2&1446-53080-434&  29770 (310)& 7.80 (0.06)& 0.55 (0.03)&  9.68&  6.98&     \\
     J115123.93+541147.7&1016-52759-058&   9780 (30)& 8.27 (0.04)& 0.77 (0.03)& 12.68&  8.98&2    \\
     J115156.94$-$000725.4&0284-51943-440&  10430 (80)& 8.01 (0.07)& 0.61 (0.04)& 12.04&  8.75&4    \\
     J115201.10+015624.7&0515-52051-226&  23320 (480)& 8.32 (0.07)& 0.82 (0.04)& 10.97&  7.95&     \\
     J115236.99+002141.8&0284-51943-469&  10470 (40)& 7.99 (0.04)& 0.60 (0.02)& 12.01&  8.73&4    \\
     J115240.41+053343.7&0840-52374-468&   9590 (80)& 8.49 (0.09)& 0.91 (0.06)& 13.12&  9.22&     \\
     J115300.86+042417.4&0840-52374-175&  37710 (1230)& 7.31 (0.16)& 0.41 (0.03)&  8.34&  7.11&     \\
     J115315.78+635035.9&0598-52316-132&  13960 (350)& 8.49 (0.05)& 0.92 (0.03)& 12.16&  8.76&     \\
     J115328.14+672725.9&0492-51955-594&  28050 (430)& 7.93 (0.07)& 0.60 (0.04)& 10.00&  7.09&     \\
     J115343.38$-$031233.9&0330-52370-140&   7430 (90)& 8.13 (0.15)& 0.67 (0.09)& 13.54&  9.21&     \\
     J115413.22+625639.4&0777-52320-507&  20820 (380)& 8.07 (0.06)& 0.66 (0.03)& 10.79&  7.87&     \\
     J115436.44+601159.2&0954-52405-359&   9580 (50)& 8.16 (0.07)& 0.70 (0.04)& 12.59&  8.94&     \\
     J115515.79+604027.3&0953-52411-573&   8030 (60)& 8.01 (0.10)& 0.60 (0.06)& 13.06&  9.05&     \\
     J115516.59+470534.8&1446-53080-167&  16610 (430)& 8.09 (0.08)& 0.67 (0.05)& 11.22&  8.26&     \\
     J115630.05+050358.8&0840-52374-556&   8240 (40)& 8.22 (0.06)& 0.73 (0.04)& 13.27&  9.16&     \\
     J115705.85+580439.7&1312-52781-564&  18220 (260)& 7.95 (0.05)& 0.59 (0.03)& 10.85&  7.98&     \\
     J115707.43+055303.5&0841-52375-377&  11350 (80)& 8.19 (0.04)& 0.72 (0.03)& 12.07&  8.77&2    \\
     J115743.34+414922.6&1447-53120-114&  17070 (400)& 7.97 (0.07)& 0.60 (0.04)& 11.00&  8.12&     \\
     J115827.64+590927.2&0953-52411-062&  24280 (210)& 7.86 (0.03)& 0.56 (0.01)& 10.20&  7.32&     \\
     J115917.87$-$033521.4&0331-52368-245&   9260 (110)& 8.46 (0.13)& 0.89 (0.08)& 13.22&  9.25&     \\
     J120003.28+433541.5&1369-53089-224&   7830 (20)& 7.94 (0.03)& 0.56 (0.02)& 13.06&  9.02&     \\
     J120020.72+682019.9&0493-51957-336&  14380 (520)& 7.38 (0.12)& 0.37 (0.03)& 10.37&  8.37&     \\
     J120026.14+483350.2&1446-53080-601&   8250 (50)& 8.14 (0.08)& 0.68 (0.05)& 13.14&  9.09&2    \\
     J120040.16+530716.6&0882-52370-414&   8900 (90)& 8.93 (0.10)& 1.17 (0.05)& 14.28&  9.47&     \\
     J120054.54$-$025107.0&0331-52368-199&  12270 (200)& 8.29 (0.06)& 0.79 (0.04)& 12.05&  8.76&     \\
     J120234.85+534456.0&1018-52672-287&   8300 (70)& 8.56 (0.10)& 0.96 (0.06)& 13.82&  9.45&     \\
     J120238.18+602003.6&0954-52405-386&  33470 (460)& 8.04 (0.10)& 0.68 (0.05)&  9.81&  6.92&     \\
     J120251.40+630426.2&0778-52337-466&  22260 (300)& 7.96 (0.04)& 0.61 (0.02)& 10.50&  7.60&     \\
     J120253.96+543709.4&1018-52672-185&  29340 (130)& 7.86 (0.03)& 0.57 (0.01)&  9.80&  6.99&     \\
     J120309.17+454520.3&1369-53089-554&  11440 (170)& 8.41 (0.07)& 0.86 (0.05)& 12.40&  8.91&     \\
     J120314.06+013254.8&0516-52017-050&   9970 (100)& 8.32 (0.11)& 0.80 (0.07)& 12.69&  9.00&     \\
     J120315.22+650524.3&0599-52317-384&  21620 (810)& 8.17 (0.12)& 0.73 (0.07)& 10.87&  7.95&     \\
     J120325.12+563659.7&1313-52790-075&  21540 (740)& 7.96 (0.10)& 0.61 (0.06)& 10.56&  7.72&     \\
     J120326.91+532923.5&0882-52370-457&   8960 (70)& 8.39 (0.09)& 0.84 (0.06)& 13.21&  9.20&     \\
     J120332.32+474206.7&1449-53116-435&  18610 (140)& 7.97 (0.03)& 0.60 (0.01)& 10.84&  7.95&     \\
     J120351.03+631528.6&0778-52337-418&  32650 (320)& 7.72 (0.07)& 0.52 (0.03)&  9.34&  6.88&     \\
     J120416.39$-$010925.0&0286-51999-254&  33350 (660)& 7.47 (0.14)& 0.44 (0.04)&  8.86&  6.93&2    \\
     J120503.99+070031.0&1623-53089-176&   8660 (100)& 8.22 (0.14)& 0.73 (0.09)& 13.07&  9.10&     \\
     J120507.97+031234.4&0517-52024-332&  13410 (530)& 8.10 (0.09)& 0.67 (0.05)& 11.60&  8.55&4    \\
     J120533.30+465345.1&1449-53116-181&  16280 (340)& 7.87 (0.07)& 0.55 (0.03)& 10.95&  8.11&     \\
     J120536.21+425608.1&1448-53120-516&  17740 (220)& 8.13 (0.04)& 0.69 (0.02)& 11.16&  8.17&3    \\
     J120547.96+071259.5&1623-53089-149&  51320 (1260)& 7.36 (0.09)& 0.46 (0.03)&  7.99&  5.96&     \\
     J120558.54$-$002740.0&0286-51999-161&   8440 (90)& 8.32 (0.12)& 0.80 (0.08)& 13.33&  9.21&2    \\
     J120604.13$-$003039.5&0286-51999-169&   9190 (50)& 8.08 (0.07)& 0.65 (0.04)& 12.62&  8.93&     \\
     J120604.18+093022.2&1229-52723-279&  29360 (650)& 7.40 (0.12)& 0.42 (0.03)&  9.00&  7.06&4    \\
     J120621.22+464122.7&1449-53116-136&  24690 (270)& 7.78 (0.04)& 0.52 (0.02)& 10.05&  7.26&     \\
     J120635.92+082309.7&1623-53089-567&   8130 (30)& 8.14 (0.05)& 0.68 (0.03)& 13.19&  9.11&     \\
     J120650.40+020142.4&0517-52024-154&  25790 (700)& 7.97 (0.10)& 0.62 (0.06)& 10.25&  7.31&     \\
     J120713.92+033857.9&0842-52376-044&  15170 (410)& 7.93 (0.07)& 0.57 (0.04)& 11.15&  8.27&     \\
     J120714.03+481639.2&1449-53116-536&  27100 (580)& 7.93 (0.09)& 0.60 (0.05)& 10.07&  7.17&     \\
     J120716.56+575914.5&1314-53050-467&  16930 (370)& 8.05 (0.07)& 0.65 (0.04)& 11.14&  8.20&     \\
     J120721.61+555443.1&1018-52672-537&   9510 (70)& 8.74 (0.08)& 1.07 (0.04)& 13.63&  9.39&     \\
     J120733.94+453414.2&1369-53089-575&   7830 (80)& 8.01 (0.14)& 0.60 (0.08)& 13.16&  9.08&     \\
     J120735.45+634941.5&0599-52317-251&  17670 (430)& 8.29 (0.07)& 0.80 (0.05)& 11.43&  8.32&     \\
     J120738.90+684026.5&0493-51957-444&   9300 (80)& 8.22 (0.11)& 0.74 (0.07)& 12.80&  9.01&     \\
     J120807.62$-$020454.2&0332-52367-430&  15410 (520)& 7.93 (0.10)& 0.57 (0.05)& 11.12&  8.25&     \\
     J120824.08+622429.8&0779-52342-263&  13790 (900)& 7.94 (0.09)& 0.58 (0.05)& 11.34&  8.45&     \\
     J120843.33+542946.8&1018-52672-101&   8000 (30)& 8.36 (0.05)& 0.82 (0.03)& 13.60&  9.32&     \\
     J120849.91+061018.4&0842-52376-562&  24710 (900)& 7.88 (0.13)& 0.57 (0.06)& 10.19&  7.35&     \\
     J120909.35+651020.8&0599-52317-477&  15560 (810)& 8.04 (0.12)& 0.64 (0.07)& 11.27&  8.35&4    \\
     J120911.77+512940.8&0883-52430-206&   7970 (100)& 8.28 (0.15)& 0.77 (0.10)& 13.50&  9.27&     \\
     J120924.26+095256.6&1229-52723-179&  42280 (720)& 7.62 (0.08)& 0.51 (0.03)&  8.72&  6.54&     \\
     J120948.45$-$025539.0&0332-52367-193&   8090 (100)& 8.14 (0.15)& 0.68 (0.09)& 13.22&  9.13&     \\
     J120950.44$-$003736.7&0287-52023-269&  11100 (210)& 8.51 (0.10)& 0.93 (0.07)& 12.67&  9.04&2    \\
     J121011.95+515037.9&0883-52430-184&  14840 (440)& 8.06 (0.07)& 0.65 (0.04)& 11.38&  8.39&     \\
     J121047.84+552047.0&1018-52672-542&  11880 (340)& 8.26 (0.11)& 0.77 (0.07)& 12.07&  8.79&1    \\
     J121105.25$-$004628.5&0287-52023-253&  23770 (760)& 9.11 (0.12)& 1.25 (0.04)& 12.45&  8.62&     \\
     J121107.93+034216.6&0517-52024-610&  29390 (320)& 7.74 (0.06)& 0.52 (0.03)&  9.61&  7.00&4    \\
     J121112.67+520715.8&0883-52430-181&  16520 (350)& 8.01 (0.07)& 0.62 (0.04)& 11.12&  8.20&     \\
     J121114.19+104657.1&1229-52723-580&   7310 (60)& 7.86 (0.12)& 0.51 (0.06)& 13.22&  9.06&     \\
     J121159.41+095809.8&1230-52672-313&   9470 (110)& 7.95 (0.15)& 0.57 (0.09)& 12.32&  8.83&     \\
     J121201.20+434603.9&1370-53090-222&  10790 (130)& 8.50 (0.09)& 0.92 (0.06)& 12.72&  9.05&     \\
     J121209.13$-$023435.2&0332-52367-111&  19120 (430)& 8.23 (0.07)& 0.76 (0.05)& 11.19&  8.16&     \\
     J121241.65+510642.1&0970-52413-373&   8810 (100)& 8.18 (0.14)& 0.71 (0.09)& 12.94&  9.05&     \\
     J121258.21$-$030713.9&0332-52367-107&  34340 (370)& 7.21 (0.08)& 0.39 (0.01)&  8.30&  7.22&     \\
     J121258.25$-$012310.1&0332-52367-564&  18490 (180)& 7.58 (0.03)& 0.44 (0.01)& 10.23&  7.96&4    \\
     J121405.11+453818.5&1370-53090-542&  35050 (330)& 7.92 (0.06)& 0.62 (0.03)&  9.52&  6.78&     \\
     J121408.18+622318.0&0778-52337-037&  24750 (790)& 7.87 (0.11)& 0.56 (0.06)& 10.17&  7.33&     \\
     J121423.04+484316.2&1451-53117-321&  21250 (190)& 7.88 (0.03)& 0.56 (0.01)& 10.47&  7.61&     \\
     J121426.22+054155.2&0843-52378-507&  15390 (540)& 8.10 (0.09)& 0.67 (0.05)& 11.38&  8.38&     \\
     J121426.59+481947.2&1451-53117-330&   8380 (50)& 8.06 (0.08)& 0.63 (0.05)& 12.96&  9.02&     \\
     J121507.87+634556.7&0599-52317-086&  19520 (710)& 8.07 (0.12)& 0.66 (0.07)& 10.91&  8.02&     \\
     J121509.68+094847.1&1229-52723-035&   9720 (70)& 8.77 (0.07)& 1.08 (0.04)& 13.60&  9.38&     \\
     J121551.49+483352.0&1451-53117-363&  17260 (520)& 8.00 (0.10)& 0.62 (0.06)& 11.03&  8.14&     \\
     J121605.54+601630.6&0954-52405-624&  22270 (950)& 7.53 (0.13)& 0.43 (0.03)&  9.79&  7.75&     \\
     J121613.35+615817.0&0779-52342-169&  12290 (250)& 8.26 (0.07)& 0.77 (0.05)& 11.99&  8.73&     \\
     J121628.55+092246.4&1230-52672-188&  11550 (210)& 8.39 (0.08)& 0.85 (0.05)& 12.34&  8.89&     \\
     J121701.39+640402.8&0599-52317-051&   7850 (40)& 7.74 (0.07)& 0.46 (0.02)& 12.75&  9.20&     \\
     J121717.90+060049.4&0844-52378-414&  12200 (230)& 8.17 (0.07)& 0.71 (0.05)& 11.87&  8.68&     \\
     J121731.42+610521.0&0955-52409-405&  40740 (1340)& 7.63 (0.15)& 0.51 (0.06)&  8.80&  6.61&     \\
     J121742.84+673420.8&0493-51957-544&   7220 (110)& 7.79 (0.20)& 0.48 (0.10)& 13.18&  9.04&     \\
     J121754.93+053829.4&0843-52378-625&  18920 (250)& 8.21 (0.04)& 0.74 (0.03)& 11.17&  8.15&     \\
     J121756.19+021046.4&0518-52282-102&  68990 (2040)& 7.52 (0.09)& 0.56 (0.03)&  7.91&  5.84&6    \\
     J121830.68+004216.1&0288-52000-412&  11480 (160)& 8.19 (0.07)& 0.72 (0.04)& 12.03&  8.76&     \\
     J121843.29$-$004217.4&0288-52000-189&  25020 (650)& 7.92 (0.09)& 0.59 (0.05)& 10.24&  7.33&     \\
     J121856.88+423119.7&1450-53120-564&   9200 (90)& 8.22 (0.12)& 0.74 (0.08)& 12.84&  9.03&     \\
     J121911.40+655813.6&0599-52317-561&  18250 (220)& 7.92 (0.04)& 0.57 (0.02)& 10.80&  7.95&     \\
     J121934.05+124420.7&1613-53115-514&  11390 (130)& 8.09 (0.06)& 0.66 (0.04)& 11.91&  8.70&     \\
     J121943.22+683631.4&0493-51957-607&  20020 (540)& 7.99 (0.08)& 0.61 (0.05)& 10.75&  7.87&2    \\
     J122006.19+053741.1&0844-52378-581&  14560 (620)& 8.19 (0.06)& 0.73 (0.04)& 11.61&  8.52&2    \\
     J122007.05+021916.3&0519-52283-307&   7510 (100)& 8.30 (0.16)& 0.78 (0.11)& 13.76&  9.37&     \\
     J122018.03+441424.2&1370-53090-009&   7190 (80)& 8.61 (0.12)& 0.98 (0.08)& 14.45&  9.60&     \\
     J122020.39+483434.2&1451-53117-527&  20640 (810)& 7.70 (0.12)& 0.47 (0.05)& 10.27&  7.64&     \\
     J122020.71+004358.5&0288-52000-446&   9500 (90)& 8.18 (0.11)& 0.71 (0.07)& 12.64&  8.96&     \\
     J122020.93+460954.5&1371-52821-328&   8450 (80)& 8.33 (0.12)& 0.81 (0.08)& 13.35&  9.23&     \\
     J122105.34+492720.5&0971-52644-303&  36440 (420)& 7.92 (0.06)& 0.62 (0.03)&  9.45&  6.73&3    \\
     J122111.37+112408.0&1613-53115-020&  54570 (3680)& 7.43 (0.24)& 0.49 (0.07)&  8.05&  6.10&     \\
     J122123.12+622516.4&0780-52370-279&   9380 (50)& 8.44 (0.06)& 0.88 (0.04)& 13.12&  9.19&     \\
     J122127.67+532058.6&0884-52374-339&   7630 (100)& 8.36 (0.16)& 0.83 (0.10)& 13.80&  9.42&     \\
     J122139.78+020638.2&0519-52283-230&   8520 (70)& 8.26 (0.09)& 0.76 (0.06)& 13.20&  9.14&     \\
     J122142.74+671157.6&0493-51957-039&  16180 (590)& 7.68 (0.12)& 0.46 (0.04)& 10.66&  8.28&     \\
     J122154.83$-$032436.6&0333-52313-059&  10530 (100)& 7.97 (0.09)& 0.58 (0.05)& 11.95&  8.71&     \\
     J122155.82+665539.0&0493-51957-027&   8000 (80)& 7.89 (0.13)& 0.53 (0.07)& 12.90&  8.98&     \\
     J122224.32+584755.0&1315-52791-540&  10730 (60)& 8.30 (0.04)& 0.79 (0.03)& 12.41&  8.91&     \\
     J122229.57$-$024332.5&0333-52313-077&  11700 (80)& 8.30 (0.03)& 0.79 (0.02)& 12.17&  8.81&1    \\
     J122258.74+094711.6&1230-52672-038&  22900 (390)& 7.96 (0.05)& 0.61 (0.03)& 10.45&  7.55&     \\
     J122336.20+412242.6&1452-53112-206&  23920 (210)& 7.93 (0.03)& 0.59 (0.02)& 10.32&  7.39&     \\
     J122336.92+532829.9&0884-52374-368&  27800 (590)& 8.03 (0.10)& 0.66 (0.05)& 10.17&  7.18&     \\
     J122339.60$-$005631.2&0288-52000-015&  12040 (190)& 7.88 (0.07)& 0.54 (0.04)& 11.49&  8.52&4    \\
     J122408.64+563951.3&1315-52791-016&  14210 (600)& 8.03 (0.06)& 0.63 (0.04)& 11.40&  8.44&     \\
     J122432.34$-$000805.8&0289-51990-277&  18290 (650)& 7.52 (0.12)& 0.42 (0.03)& 10.16&  8.02&     \\
     J122450.26+003617.5&0289-51990-382&  29970 (710)& 7.43 (0.14)& 0.43 (0.04)&  9.02&  7.01&     \\
     J122554.57+653850.5&0600-52317-389&  10700 (130)& 8.07 (0.09)& 0.65 (0.06)& 12.06&  8.76&     \\
     J122650.39+421258.7&1452-53112-148&  14830 (150)& 8.02 (0.02)& 0.62 (0.01)& 11.32&  8.34&     \\
     J122718.16+534148.9&0884-52374-445&   9860 (60)& 7.86 (0.08)& 0.52 (0.04)& 12.03&  8.73&     \\
     J122722.84+021507.4&0520-52288-314&  31930 (190)& 8.07 (0.04)& 0.69 (0.03)&  9.94&  7.01&1    \\
     J122724.01+583817.0&1316-52790-361&  11660 (190)& 8.04 (0.08)& 0.63 (0.05)& 11.78&  8.65&     \\
     J122729.38+470353.3&1453-53084-274&   7840 (70)& 7.86 (0.12)& 0.52 (0.07)& 12.94&  8.98&2    \\
     J122830.04+131723.6&1615-53166-412&   8950 (60)& 8.03 (0.09)& 0.61 (0.05)& 12.65&  8.93&     \\
     J122830.26+125635.3&1614-53120-627&   7310 (40)& 7.90 (0.07)& 0.54 (0.04)& 13.28&  9.08&8    \\
     J122840.15+462722.4&1453-53084-246&   9160 (100)& 8.16 (0.14)& 0.70 (0.09)& 12.76&  9.00&2    \\
     J122851.11$-$022148.7&0334-51993-491&   9600 (60)& 8.18 (0.08)& 0.71 (0.05)& 12.61&  8.95&     \\
     J122859.92+104033.0&1231-52725-617&  23510 (180)& 8.16 (0.03)& 0.73 (0.02)& 10.71&  7.72&     \\
     J122959.22$-$001714.5&0289-51990-109&  13580 (400)& 7.94 (0.05)& 0.57 (0.03)& 11.36&  8.42&     \\
     J123007.21+033856.0&0520-52288-365&   8620 (90)& 8.42 (0.12)& 0.86 (0.08)& 13.42&  9.29&     \\
     J123009.52+015425.3&0520-52288-233&  10390 (70)& 8.22 (0.07)& 0.73 (0.04)& 12.38&  8.89&     \\
     J123033.48$-$011542.0&0334-51993-569&  17380 (570)& 8.12 (0.10)& 0.69 (0.06)& 11.20&  8.23&     \\
     J123036.51+060040.5&0845-52381-365&   8980 (100)& 8.71 (0.12)& 1.05 (0.07)& 13.79&  9.44&     \\
     J123117.87+112736.1&1615-53166-053&  30720 (580)& 7.75 (0.12)& 0.53 (0.05)&  9.53&  6.98&     \\
     J123120.03+474323.0&1453-53084-494&  10000 (80)& 8.32 (0.08)& 0.80 (0.05)& 12.68&  9.00&2    \\
     J123142.13+061020.1&0845-52381-408&   8150 (90)& 8.21 (0.13)& 0.72 (0.09)& 13.29&  9.17&     \\
     J123143.79+053155.3&0845-52381-468&   8540 (30)& 8.29 (0.05)& 0.78 (0.03)& 13.24&  9.16&     \\
     J123144.99$-$022013.4&0334-51993-624&  15920 (380)& 8.14 (0.07)& 0.70 (0.04)& 11.37&  8.35&     \\
     J123151.79+613013.9&0780-52370-045&  32320 (420)& 7.69 (0.10)& 0.51 (0.04)&  9.31&  6.89&1    \\
     J123152.95+553525.4&1020-52721-487&  10920 (160)& 8.34 (0.07)& 0.81 (0.04)& 12.41&  8.92&4    \\
     J123159.50+670918.9&0494-51915-186&  35830 (410)& 7.37 (0.07)& 0.42 (0.01)&  8.53&  7.05&4    \\
     J123211.51+574711.2&1316-52790-494&  16530 (110)& 8.02 (0.02)& 0.63 (0.01)& 11.13&  8.18&2    \\
     J123231.65+555456.8&1020-52721-453&   9650 (110)& 8.48 (0.12)& 0.91 (0.08)& 13.09&  9.21&     \\
     J123234.08+601629.9&0956-52401-468&  22950 (990)& 7.79 (0.14)& 0.52 (0.07)& 10.19&  7.46&3    \\
     J123245.91+551053.6&1020-52721-492&   9580 (80)& 8.17 (0.10)& 0.70 (0.06)& 12.59&  8.94&     \\
     J123322.64+632631.4&0780-52370-616&  11130 (150)& 8.44 (0.08)& 0.88 (0.05)& 12.52&  8.96&     \\
     J123324.02+674529.6&0494-51915-484&  10030 (20)& 8.11 (0.03)& 0.67 (0.02)& 12.33&  8.85&2    \\
     J123329.68+600854.7&0956-52401-491&   8500 (30)& 8.28 (0.04)& 0.77 (0.03)& 13.25&  9.16&     \\
     J123406.86+443115.2&1372-53062-238&  28310 (280)& 7.84 (0.05)& 0.56 (0.02)&  9.84&  7.05&4    \\
     J123410.36$-$022802.8&0335-52000-264&  17740 (450)& 6.40 (0.08)& 0.17 (0.01)&  8.39&  8.98&     \\
     J123410.98+580815.5&1316-52790-568&  13330 (120)& 8.06 (0.03)& 0.64 (0.01)& 11.56&  8.50&     \\
     J123425.39+604503.4&0956-52401-406&   7050 (60)& 7.96 (0.12)& 0.57 (0.07)& 13.51&  9.16&     \\
     J123437.18+664336.5&0494-51915-052&  83130 (11460)& 6.84 (0.28)& 0.45 (0.07)&  6.23&  4.11&     \\
     J123448.90+054718.2&0845-52381-618&   7640 (40)& 8.52 (0.06)& 0.93 (0.04)& 14.05&  9.51&     \\
     J123452.87$-$003819.3&0290-51941-232&   9830 (80)& 8.20 (0.10)& 0.72 (0.06)& 12.54&  8.93&     \\
     J123453.34+491127.9&1278-52735-252&   7580 (80)& 7.90 (0.14)& 0.53 (0.08)& 13.12&  9.04&     \\
     J123510.65+045400.0&0845-52381-112&  21570 (540)& 7.97 (0.08)& 0.61 (0.04)& 10.57&  7.70&     \\
     J123515.69+550318.0&1020-52721-517&   8890 (30)& 8.36 (0.04)& 0.82 (0.03)& 13.19&  9.17&     \\
     J123519.06+575949.6&1316-52790-545&  52520 (2610)& 7.71 (0.19)& 0.57 (0.07)&  8.62&  6.35&     \\
     J123531.70+643734.6&0600-52317-067&  26960 (360)& 7.91 (0.06)& 0.59 (0.03)& 10.05&  7.15&     \\
     J123541.61+520611.9&0885-52379-231&  12730 (150)& 8.09 (0.04)& 0.66 (0.02)& 11.68&  8.57&2    \\
     J123616.74+000352.5&0290-51941-483&  27590 (500)& 7.81 (0.08)& 0.54 (0.04)&  9.84&  7.10&     \\
     J123723.82+051008.9&0845-52381-639&  26560 (390)& 7.85 (0.06)& 0.56 (0.03)&  9.99&  7.16&     \\
     J123732.69+060330.3&0846-52407-363&  17210 (600)& 8.04 (0.11)& 0.64 (0.06)& 11.09&  8.19&     \\
     J123749.23+614343.8&0781-52373-253&  15030 (770)& 8.01 (0.10)& 0.62 (0.06)& 11.28&  8.37&4    \\
     J123809.11+022536.5&0520-52288-032&  11190 (170)& 8.28 (0.09)& 0.78 (0.06)& 12.25&  8.86&     \\
     J123836.34$-$004042.2&0291-51928-307&  43190 (820)& 7.74 (0.08)& 0.56 (0.03)&  8.92&  6.53&4    \\
     J123836.73$-$013936.1&0335-52000-489&  17030 (400)& 7.93 (0.08)& 0.58 (0.04)& 10.94&  8.09&     \\
     J123847.85+512207.4&0885-52379-211&   7480 (40)& 8.15 (0.07)& 0.69 (0.05)& 13.55&  9.21&     \\
     J123857.92+125624.2&1616-53169-589&  26850 (370)& 7.85 (0.06)& 0.56 (0.03)&  9.98&  7.14&     \\
     J123902.93+654934.5&0600-52317-620&  21470 (200)& 7.76 (0.03)& 0.50 (0.01)& 10.27&  7.50&3    \\
     J123916.62+502657.2&1278-52735-486&  15710 (430)& 8.05 (0.08)& 0.64 (0.04)& 11.26&  8.30&     \\
     J123933.68+555938.9&1020-52721-605&  17430 (520)& 8.07 (0.09)& 0.66 (0.06)& 11.11&  8.18&     \\
     J124036.68+452049.7&1372-53062-547&   9460 (100)& 8.28 (0.13)& 0.77 (0.08)& 12.82&  9.03&     \\
     J124046.40+573218.8&1316-52790-636&  21980 (550)& 7.49 (0.08)& 0.42 (0.02)&  9.75&  7.72&     \\
     J124054.82+434043.4&1372-53062-041&  18130 (350)& 7.99 (0.06)& 0.61 (0.04)& 10.91&  8.03&3    \\
     J124100.98+044056.6&0846-52407-154&  11560 (240)& 8.11 (0.10)& 0.67 (0.06)& 11.89&  8.70&     \\
     J124101.36+623855.2&0781-52373-476&   9490 (100)& 7.94 (0.14)& 0.56 (0.08)& 12.29&  8.82&     \\
     J124109.49+540754.1&1038-52673-273&   9910 (50)& 8.47 (0.06)& 0.90 (0.04)& 12.97&  9.14&     \\
     J124118.51+474658.4&1455-53089-467&  19050 (430)& 7.82 (0.07)& 0.53 (0.04)& 10.59&  7.80&     \\
     J124134.21+422126.9&1456-53115-379&  39650 (1450)& 7.83 (0.16)& 0.59 (0.07)&  9.17&  6.64&     \\
     J124145.51+470621.5&1455-53089-190&   9520 (40)& 8.19 (0.05)& 0.72 (0.03)& 12.66&  8.96&     \\
     J124329.14+674230.2&0494-51915-632&  24220 (430)& 7.87 (0.06)& 0.56 (0.03)& 10.21&  7.34&     \\
     J124341.26+624836.2&0782-52320-360&  12270 (180)& 8.20 (0.06)& 0.73 (0.04)& 11.90&  8.69&     \\
     J124341.72+480534.6&1455-53089-451&  15020 (320)& 8.54 (0.03)& 0.95 (0.02)& 12.12&  8.70&     \\
     J124407.66+582351.8&1317-52765-405&  31870 (170)& 7.96 (0.04)& 0.63 (0.02)&  9.77&  6.94&     \\
     J124421.49+520224.8&0885-52379-066&  24060 (620)& 7.81 (0.09)& 0.54 (0.04)& 10.14&  7.34&     \\
     J124427.59+054603.3&0847-52426-330&  10170 (70)& 8.29 (0.07)& 0.78 (0.05)& 12.58&  8.96&     \\
     J124438.80$-$022107.5&0336-51999-197&  11190 (150)& 8.23 (0.08)& 0.74 (0.05)& 12.17&  8.82&     \\
     J124516.28+021314.4&0522-52024-234&  13280 (320)& 7.94 (0.06)& 0.57 (0.04)& 11.39&  8.44&     \\
     J124549.12+051322.3&0847-52426-427&   7670 (100)& 7.84 (0.18)& 0.50 (0.10)& 13.00&  9.00&     \\
     J124633.08+430747.7&1456-53115-431&  10020 (120)& 8.97 (0.10)& 1.18 (0.05)& 13.91&  9.40&     \\
     J124650.06+440227.4&1373-53063-224&  12220 (260)& 8.37 (0.07)& 0.84 (0.05)& 12.18&  8.82&     \\
     J124732.13+523144.6&0886-52381-386&  10780 (120)& 8.21 (0.08)& 0.73 (0.05)& 12.26&  8.85&     \\
     J124748.89$-$011109.9&0292-51609-281&   7110 (40)& 8.07 (0.07)& 0.64 (0.04)& 13.63&  9.21&     \\
     J124807.47+463758.5&1455-53089-059&   9090 (60)& 8.32 (0.07)& 0.80 (0.05)& 13.05&  9.11&     \\
     J124836.83+433943.8&1456-53115-510&  17000 (260)& 8.41 (0.04)& 0.87 (0.03)& 11.69&  8.45&     \\
     J124906.90+432543.0&1456-53115-545&  38630 (1190)& 8.35 (0.14)& 0.87 (0.09)& 10.09&  6.89&     \\
     J124912.31+442945.5&1373-53063-191&  19180 (200)& 7.81 (0.03)& 0.52 (0.02)& 10.56&  7.74&     \\
     J124920.32+551606.6&1038-52673-506&  16200 (130)& 8.04 (0.03)& 0.64 (0.01)& 11.19&  8.23&     \\
     J124924.48+042208.6&0847-52426-142&  10600 (130)& 8.33 (0.10)& 0.81 (0.06)& 12.49&  8.94&     \\
     J124936.20+433111.0&1456-53115-541&  22280 (880)& 7.79 (0.12)& 0.52 (0.06)& 10.24&  7.50&     \\
     J124944.65+601844.4&0957-52398-397&   9250 (70)& 8.45 (0.08)& 0.89 (0.05)& 13.20&  9.23&     \\
     J124959.10$-$005101.9&0292-51609-136&   7840 (110)& 7.89 (0.18)& 0.53 (0.10)& 12.98&  9.00&     \\
     J125040.11+582000.3&1317-52765-615&   7650 (110)& 8.44 (0.17)& 0.88 (0.11)& 13.91&  9.47&     \\
     J125102.53+451212.9&1373-53063-484&  15350 (180)& 8.05 (0.03)& 0.64 (0.02)& 11.30&  8.31&     \\
     J125130.92+433029.3&1456-53115-582&  16150 (430)& 7.80 (0.08)& 0.51 (0.04)& 10.86&  8.08&     \\
     J125139.78$-$010254.0&0292-51609-097&  10640 (100)& 8.44 (0.08)& 0.88 (0.05)& 12.67&  9.01&     \\
     J125214.27$-$005057.6&0292-51609-052&  14500 (230)& 8.01 (0.03)& 0.62 (0.02)& 11.35&  8.37&     \\
     J125217.15+154443.1&1770-53171-567&  26990 (80)& 7.29 (0.01)& 0.40 (0.00)&  8.94&  7.21&     \\
     J125231.89+444703.8&1373-53063-513&  22990 (660)& 7.88 (0.09)& 0.57 (0.05)& 10.32&  7.48&     \\
     J125232.05+423210.8&1456-53115-608&  38340 (770)& 7.76 (0.10)& 0.56 (0.04)&  9.11&  6.67&     \\
     J125236.44+562413.9&1317-52765-018&   9720 (90)& 8.36 (0.10)& 0.82 (0.07)& 12.85&  9.07&     \\
     J125309.60+634242.4&0782-52320-414&  30510 (330)& 7.86 (0.07)& 0.58 (0.03)&  9.71&  6.99&     \\
     J125342.60$-$032842.8&0337-51997-051&  13290 (290)& 8.17 (0.06)& 0.71 (0.04)& 11.72&  8.58&     \\
     J125351.19+474932.4&1457-53116-444&   9040 (70)& 8.35 (0.09)& 0.82 (0.06)& 13.11&  9.14&     \\
     J125354.16+581327.5&1317-52765-619&  17830 (650)& 7.97 (0.12)& 0.60 (0.07)& 10.92&  8.07&4    \\
     J125355.28+001429.4&0293-51994-395&  12540 (350)& 8.46 (0.08)& 0.90 (0.05)& 12.26&  8.86&     \\
     J125535.41+021116.0&0523-52026-186&  11900 (330)& 8.23 (0.11)& 0.75 (0.07)& 12.02&  8.76&     \\
     J125556.61+634108.7&0782-52320-538&  15370 (180)& 8.01 (0.03)& 0.62 (0.02)& 11.24&  8.28&     \\
     J125604.39+605243.1&0957-52398-443&  12360 (260)& 7.85 (0.09)& 0.53 (0.05)& 11.40&  8.48&     \\
     J125628.08+050256.3&0848-52669-503&  23900 (420)& 7.90 (0.06)& 0.58 (0.03)& 10.28&  7.39&     \\
     J125629.36+610200.9&0957-52398-445&   9380 (40)& 8.32 (0.05)& 0.80 (0.03)& 12.92&  9.07&2    \\
     J125640.32+512500.1&0886-52381-047&  16100 (500)& 7.95 (0.09)& 0.59 (0.05)& 11.07&  8.20&     \\
     J125656.17+450105.6&1374-53083-341&  14880 (370)& 8.15 (0.05)& 0.70 (0.03)& 11.51&  8.44&     \\
     J125710.50+012422.9&0523-52026-128&  11820 (250)& 8.41 (0.09)& 0.87 (0.06)& 12.33&  8.89&     \\
     J125716.06+423654.8&1458-53119-409&  21650 (760)& 7.92 (0.11)& 0.58 (0.06)& 10.48&  7.66&4    \\
     J125720.77$-$010309.0&0293-51994-211&  10930 (100)& 8.21 (0.06)& 0.73 (0.04)& 12.21&  8.83&     \\
     J125730.31$-$001150.9&0293-51994-174&  30020 (530)& 7.84 (0.11)& 0.57 (0.05)&  9.71&  7.02&     \\
     J125736.91+475521.7&1457-53116-555&  16580 (340)& 7.65 (0.07)& 0.45 (0.02)& 10.57&  8.19&4    \\
     J125804.47+501445.7&1279-52736-628&   8230 (20)& 8.31 (0.04)& 0.80 (0.03)& 13.43&  9.24&     \\
     J125816.99+000710.2&0293-51994-499&  15790 (260)& 7.98 (0.05)& 0.60 (0.03)& 11.15&  8.23&     \\
     J125823.59+580916.7&1318-52781-411&  13000 (150)& 8.05 (0.04)& 0.64 (0.02)& 11.59&  8.52&     \\
     J125907.62+635827.2&0602-52072-270&  25320 (370)& 8.14 (0.06)& 0.72 (0.03)& 10.55&  7.54&1    \\
     J125935.62+571327.8&1318-52781-482&  15830 (490)& 8.09 (0.09)& 0.67 (0.05)& 11.30&  8.33&     \\
     J125938.08+603900.0&0957-52398-540&  37420 (360)& 7.66 (0.05)& 0.51 (0.02)&  8.99&  6.69&     \\
     J125950.17+633720.5&0602-52072-285&  21450 (530)& 8.23 (0.07)& 0.77 (0.05)& 10.99&  8.00&1    \\
     J130053.19+603628.4&0957-52398-579&  14670 (560)& 8.01 (0.08)& 0.62 (0.05)& 11.33&  8.38&     \\
     J130110.50+010739.8&0293-51994-606&  11400 (50)& 8.15 (0.02)& 0.70 (0.01)& 12.00&  8.73&     \\
     J130202.05$-$015134.8&0339-51692-331&  10920 (60)& 8.21 (0.04)& 0.73 (0.03)& 12.21&  8.82&     \\
     J130220.33+612132.7&0783-52325-268&  14830 (610)& 7.77 (0.12)& 0.49 (0.06)& 10.97&  8.22&     \\
     J130244.96+004430.6&0294-51986-331&   7230 (130)& 8.11 (0.22)& 0.66 (0.14)& 13.62&  9.23&     \\
     J130247.97$-$005002.7&0294-51986-293&  10760 (40)& 8.31 (0.03)& 0.80 (0.02)& 12.41&  8.90&     \\
     J130251.12+442918.4&1374-53083-488&  18820 (580)& 7.71 (0.10)& 0.47 (0.05)& 10.45&  7.76&4    \\
     J130407.74+004331.9&0294-51986-377&  10070 (60)& 8.60 (0.05)& 0.98 (0.03)& 13.15&  9.26&     \\
     J130449.06+605450.2&0783-52325-209&  12860 (320)& 7.81 (0.09)& 0.51 (0.05)& 11.28&  8.41&     \\
     J130504.50+653657.5&0602-52072-403&  18220 (390)& 8.38 (0.07)& 0.85 (0.04)& 11.51&  8.34&     \\
     J130509.49+573102.6&1318-52781-586&  12420 (280)& 7.84 (0.10)& 0.52 (0.05)& 11.38&  8.47&     \\
     J130543.64+411958.1&1458-53119-001&  29160 (800)& 8.11 (0.15)& 0.70 (0.09)& 10.20&  7.16&1    \\
     J130602.76+561535.0&1318-52781-004&  18560 (290)& 7.91 (0.05)& 0.57 (0.03)& 10.76&  7.92&     \\
     J130639.89+435601.8&1374-53083-108&   6610 (110)& 7.84 (0.23)& 0.50 (0.13)& 13.61&  9.17&     \\
     J130645.85+485628.9&1280-52738-071&  66830 (6730)& 7.39 (0.32)& 0.52 (0.09)&  7.70&  5.83&     \\
     J130738.80+151916.2&1772-53089-451&  18290 (230)& 7.87 (0.04)& 0.55 (0.02)& 10.72&  7.90&     \\
     J130740.48+021523.9&0524-52027-080&  88580 (11550)& 7.13 (0.29)& 0.53 (0.07)&  6.76&  4.91&1    \\
     J130754.34+483317.7&1280-52738-014&  12770 (440)& 7.91 (0.12)& 0.56 (0.07)& 11.43&  8.49&     \\
     J130814.03+121705.0&1696-53116-507&  13220 (650)& 7.85 (0.11)& 0.53 (0.06)& 11.28&  8.43&4    \\
     J130814.29+060221.5&0850-52338-326&  30700 (400)& 7.85 (0.09)& 0.57 (0.04)&  9.67&  6.98&     \\
     J130842.44+013445.8&0524-52027-019&   8070 (40)& 8.07 (0.07)& 0.64 (0.04)& 13.12&  9.07&     \\
     J130846.75+493000.7&1281-52753-431&  32210 (240)& 7.85 (0.06)& 0.58 (0.03)&  9.57&  6.89&     \\
     J130850.99+514311.3&0887-52376-115&  27010 (720)& 7.68 (0.11)& 0.48 (0.04)&  9.69&  7.15&     \\
     J130855.75+555527.9&1319-52791-257&  24390 (540)& 7.84 (0.08)& 0.55 (0.04)& 10.15&  7.32&     \\
     J130859.18+514640.5&0887-52376-112&  21560 (430)& 7.92 (0.06)& 0.58 (0.03)& 10.49&  7.63&     \\
     J130900.34+045722.9&0849-52439-637&  12820 (240)& 8.24 (0.06)& 0.76 (0.04)& 11.88&  8.67&     \\
     J130900.74$-$005434.3&0294-51986-049&  19500 (320)& 8.00 (0.05)& 0.62 (0.03)& 10.81&  7.92&     \\
     J130907.15+000626.4&0294-51986-513&  10880 (80)& 8.41 (0.05)& 0.86 (0.03)& 12.54&  8.95&     \\
     J130916.05+411826.8&1460-53138-249&  26320 (600)& 7.94 (0.09)& 0.61 (0.05)& 10.15&  7.23&     \\
     J130921.45+502000.4&1281-52753-414&  18190 (530)& 8.03 (0.09)& 0.64 (0.05)& 10.97&  8.08&     \\
     J130921.66+432905.4&1375-53084-256&   9170 (70)& 8.13 (0.10)& 0.68 (0.06)& 12.71&  8.97&     \\
     J130954.23+550339.1&1039-52707-624&   8030 (90)& 8.03 (0.15)& 0.61 (0.09)& 13.09&  9.06&     \\
     J130955.74+550338.4&1040-52722-361&   8060 (60)& 8.31 (0.08)& 0.79 (0.06)& 13.49&  9.27&     \\
     J131007.87$-$015955.8&0339-51692-629&  11260 (100)& 7.88 (0.05)& 0.53 (0.03)& 11.63&  8.59&     \\
     J131033.25+644032.8&0602-52072-554&  39700 (1160)& 7.16 (0.13)& 0.39 (0.03)&  7.96&  7.25&     \\
     J131045.85+510913.2&0887-52376-052&   8280 (80)& 7.93 (0.13)& 0.55 (0.08)& 12.81&  8.96&     \\
     J131051.09+121412.6&1696-53116-631&   8340 (50)& 8.20 (0.07)& 0.72 (0.04)& 13.18&  9.12&     \\
     J131056.28+144027.4&1772-53089-558&  13170 (320)& 7.96 (0.07)& 0.58 (0.04)& 11.44&  8.47&     \\
     J131102.74+445134.5&1374-53083-636&  12390 (160)& 8.20 (0.04)& 0.73 (0.03)& 11.87&  8.67&     \\
     J131249.45+592718.2&0958-52410-483&  19960 (320)& 7.91 (0.05)& 0.58 (0.03)& 10.64&  7.77&4    \\
     J131256.38+562054.5&1319-52791-160&  18940 (580)& 7.75 (0.10)& 0.49 (0.05)& 10.49&  7.78&     \\
     J131321.38+433000.8&1375-53084-138&   7840 (110)& 8.10 (0.17)& 0.66 (0.10)& 13.28&  9.13&     \\
     J131358.08+461639.1&1459-53117-020&   8050 (60)& 7.83 (0.11)& 0.50 (0.06)& 12.79&  8.94&2    \\
     J131409.46+132110.6&1697-53142-445&   7070 (80)& 8.00 (0.15)& 0.59 (0.09)& 13.55&  9.18&     \\
     J131447.40+022558.2&0525-52295-546&  18610 (240)& 7.95 (0.04)& 0.59 (0.02)& 10.81&  7.94&     \\
     J131448.56+414846.7&1460-53138-493&   8280 (70)& 8.26 (0.10)& 0.76 (0.07)& 13.31&  9.19&     \\
     J131518.59$-$022826.8&0340-51990-114&  13610 (460)& 7.98 (0.06)& 0.60 (0.03)& 11.41&  8.45&     \\
     J131519.48+604639.2&0784-52327-259&   6950 (100)& 8.28 (0.18)& 0.77 (0.12)& 14.03&  9.46&     \\
     J131557.17$-$013125.6&0340-51990-618&  14610 (400)& 7.96 (0.06)& 0.59 (0.03)& 11.26&  8.34&     \\
     J131619.24+055238.7&0851-52376-370&  32610 (440)& 7.96 (0.10)& 0.63 (0.05)&  9.72&  6.91&     \\
     J131641.73+122543.8&1697-53142-519&   7570 (100)& 8.06 (0.17)& 0.63 (0.11)& 13.37&  9.15&     \\
     J131655.03+034610.9&0851-52376-254&  10380 (80)& 8.19 (0.07)& 0.72 (0.05)& 12.34&  8.87&     \\
     J131738.70+040600.4&0851-52376-214&   9310 (50)& 8.41 (0.07)& 0.86 (0.04)& 13.11&  9.17&     \\
     J131751.70+673159.2&0496-51988-403&  88290 (12650)& 6.64 (0.30)& 0.42 (0.09)&  5.74&  3.26&3    \\
     J131919.90+135004.4&1773-53112-102&  12930 (410)& 7.92 (0.11)& 0.56 (0.06)& 11.42&  8.48&     \\
     J131922.70+472329.0&1461-53062-524&   9080 (30)& 8.27 (0.05)& 0.77 (0.03)& 12.97&  9.07&     \\
     J131940.84+014809.1&0526-52312-194&  22140 (240)& 7.83 (0.03)& 0.54 (0.02)& 10.31&  7.49&     \\
     J131950.99+643309.0&0603-52056-429&  27500 (170)& 7.84 (0.03)& 0.56 (0.01)&  9.91&  7.09&2    \\
     J132011.38+471222.0&1461-53062-584&   7830 (30)& 8.12 (0.05)& 0.67 (0.03)& 13.31&  9.13&2    \\
     J132040.53+644333.0&0603-52056-428&  16830 (410)& 8.09 (0.07)& 0.67 (0.04)& 11.20&  8.24&     \\
     J132041.47+134320.7&1773-53112-005&  10680 (130)& 7.80 (0.11)& 0.49 (0.06)& 11.67&  8.62&     \\
     J132044.68+001855.0&0296-51984-497&  20450 (170)& 8.40 (0.03)& 0.87 (0.02)& 11.36&  8.20&     \\
     J132052.78+621131.7&0784-52327-513&   9320 (90)& 8.12 (0.12)& 0.67 (0.08)& 12.63&  8.95&     \\
     J132116.70+143924.7&1773-53112-595&  16720 (190)& 7.89 (0.04)& 0.56 (0.02)& 10.93&  8.07&     \\
     J132118.10+551643.9&1040-52722-604&  20700 (320)& 8.34 (0.05)& 0.83 (0.03)& 11.23&  8.14&     \\
     J132156.58+653955.3&0496-51988-217&   9200 (100)& 8.44 (0.12)& 0.88 (0.08)& 13.21&  9.24&     \\
     J132232.12+641545.8&0603-52056-477&  29070 (150)& 7.38 (0.03)& 0.42 (0.01)&  8.97&  7.08&     \\
     J132337.19+631839.9&0603-52056-189&  11180 (180)& 8.20 (0.10)& 0.72 (0.06)& 12.12&  8.80&     \\
     J132341.89+541636.6&1040-52722-628&  16360 (480)& 8.02 (0.08)& 0.63 (0.05)& 11.16&  8.23&4    \\
     J132350.27+010304.1&0297-51959-332&  11680 (200)& 8.59 (0.07)& 0.98 (0.05)& 12.67&  9.06&     \\
     J132401.79+004744.2&0297-51959-399&  29280 (350)& 7.67 (0.07)& 0.49 (0.03)&  9.51&  7.02&     \\
     J132425.55+663441.7&0496-51988-148&  22570 (860)& 7.83 (0.12)& 0.54 (0.06)& 10.28&  7.50&     \\
     J132430.09+622137.3&0784-52327-549&  11270 (150)& 8.32 (0.08)& 0.80 (0.05)& 12.29&  8.87&     \\
     J132435.13+622637.6&0784-52327-561&  10130 (20)& 8.27 (0.02)& 0.77 (0.01)& 12.55&  8.94&     \\
     J132439.71$-$031923.4&0341-51690-020&  14720 (360)& 7.92 (0.06)& 0.56 (0.03)& 11.19&  8.30&     \\
     J132629.58+571131.5&1320-52759-512& 125360 (44960)& 6.80 (0.37)& 0.38 (0.19)&  5.91&  3.62&6    \\
     J132635.03+050404.2&0852-52375-472&   6820 (70)& 8.14 (0.13)& 0.68 (0.08)& 13.89&  9.33&     \\
     J132641.60+592140.4&0959-52411-462&  28680 (190)& 7.91 (0.03)& 0.59 (0.02)&  9.92&  7.03&     \\
     J132642.97+465859.9&1463-53063-410&  12180 (270)& 8.13 (0.09)& 0.68 (0.05)& 11.81&  8.66&     \\
     J132735.27+444805.4&1376-53089-602&  10250 (90)& 8.17 (0.09)& 0.70 (0.05)& 12.35&  8.87&     \\
     J132742.07+575506.4&0959-52411-051&   6710 (40)& 7.99 (0.08)& 0.58 (0.05)& 13.74&  9.22&     \\
     J132811.45+463050.8&1463-53063-467&  13720 (260)& 7.98 (0.03)& 0.60 (0.02)& 11.40&  8.43&     \\
     J132811.50+574535.0&0959-52411-055&  25690 (730)& 7.69 (0.10)& 0.48 (0.04)&  9.82&  7.22&     \\
     J132830.92+125941.4&1699-53148-407&  21960 (330)& 7.75 (0.05)& 0.50 (0.02)& 10.22&  7.47&4    \\
     J132914.89+114723.0&1699-53148-488&  10270 (200)& 8.34 (0.13)& 0.82 (0.09)& 12.63&  9.00&4    \\
     J132918.73$-$023819.1&0911-52426-269&   8810 (70)& 8.73 (0.08)& 1.06 (0.05)& 13.90&  9.46&     \\
     J132925.21+123025.4&1699-53148-481&  13970 (180)& 7.59 (0.03)& 0.43 (0.01)& 10.77&  8.43&5    \\
     J132928.22$-$005500.6&0297-51959-004&   9720 (90)& 8.14 (0.11)& 0.69 (0.07)& 12.50&  8.91&     \\
     J132937.15$-$013430.5&0911-52426-339&   7220 (40)& 8.03 (0.07)& 0.61 (0.04)& 13.50&  9.17&     \\
     J133015.14+000329.8&0298-51955-319&  16480 (380)& 8.06 (0.07)& 0.65 (0.04)& 11.20&  8.24&     \\
     J133130.25+662304.8&0497-51989-347&  12360 (250)& 7.83 (0.09)& 0.51 (0.04)& 11.36&  8.47&4    \\
     J133137.05+010632.2&0298-51955-368&  36180 (450)& 7.83 (0.07)& 0.58 (0.03)&  9.32&  6.73&     \\
     J133154.10+470833.0&1463-53063-578&  16500 (590)& 8.05 (0.11)& 0.65 (0.06)& 11.18&  8.25&     \\
     J133207.31+665453.5&0497-51989-346&  28280 (200)& 7.94 (0.04)& 0.61 (0.02)&  9.99&  7.06&     \\
     J133255.60$-$013815.1&0911-52426-460&  13300 (330)& 8.04 (0.07)& 0.63 (0.04)& 11.53&  8.50&     \\
     J133347.60+015305.8&0528-52022-278&   7280 (110)& 7.68 (0.21)& 0.43 (0.07)& 12.96&  9.27&     \\
     J133413.28+550323.5&1321-52764-208&   9120 (100)& 8.45 (0.12)& 0.89 (0.08)& 13.26&  9.26&     \\
     J133420.97+041751.1&0853-52374-198&  17410 (1520)& 9.34 (0.08)& 1.31 (0.02)& 13.49&  &     \\
     J133442.18+472902.6&1283-52762-215&  13220 (350)& 8.15 (0.08)& 0.70 (0.05)& 11.71&  8.59&     \\
     J133545.04+530048.9&1042-52725-229&  50390 (2410)& 7.67 (0.18)& 0.56 (0.07)&  8.60&  6.38&     \\
     J133602.22+575225.5&0960-52425-218&   9740 (100)& 8.39 (0.11)& 0.85 (0.07)& 12.90&  9.10&     \\
     J133605.27+461105.3&1465-53082-360&  21080 (230)& 7.91 (0.03)& 0.58 (0.02)& 10.53&  7.66&     \\
     J133619.70$-$025445.2&0911-52426-105&  13860 (390)& 8.38 (0.06)& 0.85 (0.04)& 11.99&  8.69&     \\
     J133706.94+040425.1&0853-52374-150&  20000 (530)& 7.95 (0.08)& 0.60 (0.04)& 10.70&  7.84&     \\
     J133714.44+010443.8&0298-51955-608&  11750 (340)& 8.78 (0.12)& 1.09 (0.06)& 13.01&  9.23&     \\
     J133714.61+482721.0&1283-52762-518&  10430 (110)& 8.54 (0.10)& 0.94 (0.06)& 12.91&  9.16&     \\
     J133722.72+531330.2&1042-52725-175&  10190 (60)& 8.31 (0.06)& 0.80 (0.04)& 12.60&  8.97&     \\
     J133725.23+395238.6&1464-53091-055&   8510 (20)& 7.78 (0.05)& 0.47 (0.02)& 12.49&  8.84&     \\
     J133831.74$-$002328.0&0298-51955-024&  12170 (100)& 8.11 (0.03)& 0.67 (0.02)& 11.78&  8.63&     \\
     J133918.11$-$025035.0&0912-52427-168&   9830 (120)& 8.60 (0.12)& 0.98 (0.07)& 13.24&  9.29&     \\
     J133926.10+002641.5&0299-51671-385&  11450 (250)& 7.86 (0.12)& 0.53 (0.07)& 11.57&  8.58&     \\
     J133935.04+455548.0&1465-53082-398&   7560 (100)& 8.12 (0.16)& 0.67 (0.10)& 13.45&  9.18&     \\
     J133946.32+564503.3&1322-52791-365&  22290 (530)& 7.88 (0.07)& 0.57 (0.04)& 10.38&  7.54&     \\
     J133947.73$-$002003.5&0299-51671-194&   7930 (50)& 8.30 (0.08)& 0.78 (0.05)& 13.54&  9.28&     \\
     J133953.88+015614.8&0528-52022-074&  10690 (290)& 8.69 (0.14)& 1.04 (0.08)& 13.12&  9.28&4    \\
     J133955.97+601031.0&0786-52319-291&   9710 (60)& 8.96 (0.06)& 1.18 (0.03)& 14.01&  9.41&5    \\
     J134017.70+594552.5&0786-52319-254&  36750 (1170)& 7.56 (0.17)& 0.47 (0.06)&  8.84&  6.69&     \\
     J134100.03+602610.4&0786-52319-269&  43650 (900)& 7.63 (0.09)& 0.52 (0.03)&  8.71&  6.52&3    \\
     J134107.83+415003.6&1345-52814-281&   7770 (110)& 8.66 (0.16)& 1.02 (0.10)& 14.25&  9.55&2    \\
     J134154.39+005600.8&0299-51671-443&  19300 (450)& 8.02 (0.07)& 0.64 (0.04)& 10.86&  7.97&     \\
     J134208.94+044852.7&0854-52373-424&  12660 (420)& 8.15 (0.08)& 0.70 (0.05)& 11.77&  8.64&4    \\
     J134230.13$-$015932.8&0912-52427-590&  11370 (270)& 8.63 (0.11)& 1.00 (0.07)& 12.81&  9.15&     \\
     J134236.47+004743.1&0299-51671-531&  16020 (410)& 8.10 (0.07)& 0.68 (0.04)& 11.31&  8.31&     \\
     J134238.58$-$011100.7&0913-52433-330&  13750 (350)& 7.94 (0.04)& 0.57 (0.02)& 11.34&  8.40&     \\
     J134244.11+631207.5&0604-52079-177&  13070 (430)& 8.11 (0.10)& 0.68 (0.06)& 11.67&  8.58&     \\
     J134312.85+442035.6&1465-53082-097&  27510 (530)& 8.23 (0.09)& 0.77 (0.05)& 10.51&  7.48&     \\
     J134321.33+044000.7&0854-52373-473&   8330 (70)& 8.14 (0.11)& 0.68 (0.07)& 13.10&  9.08&     \\
     J134334.51+614236.6&0786-52319-409&  21230 (590)& 7.94 (0.08)& 0.59 (0.04)& 10.55&  7.70&     \\
     J134426.84+440833.2&1345-52814-361& 104840 (5620)& 7.71 (0.13)& 0.70 (0.04)&  7.75&  5.41&     \\
     J134430.11+032423.1&0529-52025-572&  26420 (150)& 7.85 (0.02)& 0.56 (0.01)& 10.01&  7.16&     \\
     J134437.93+113340.3&1701-53142-240&  23730 (350)& 8.00 (0.05)& 0.63 (0.03)& 10.45&  7.50&     \\
     J134451.10+411036.2&1377-53050-460&  26060 (540)& 7.78 (0.08)& 0.52 (0.04)&  9.92&  7.19&3    \\
     J134509.51$-$005731.2&0913-52433-410&  41110 (730)& 7.73 (0.08)& 0.55 (0.03)&  8.96&  6.59&     \\
     J134523.22+643615.4&0604-52079-459&  18890 (360)& 8.04 (0.06)& 0.64 (0.04)& 10.92&  8.01&     \\
     J134542.30+110252.5&1701-53142-218&  11160 (160)& 8.42 (0.08)& 0.87 (0.05)& 12.49&  8.94&     \\
     J134549.03+471647.8&1284-52736-175&   7050 (110)& 7.89 (0.21)& 0.53 (0.11)& 13.41&  9.12&     \\
     J134550.92$-$005536.4&0300-51666-288&  12060 (80)& 8.16 (0.03)& 0.70 (0.02)& 11.88&  8.67&     \\
     J134551.99+032842.6&0529-52025-609&  11860 (230)& 7.98 (0.09)& 0.59 (0.05)& 11.65&  8.60&     \\
     J134552.08+400101.5&1377-53050-163&  19130 (490)& 7.86 (0.08)& 0.54 (0.04)& 10.63&  7.83&     \\
     J134605.89$-$004156.0&0299-51671-022&  10800 (140)& 8.15 (0.10)& 0.69 (0.06)& 12.15&  8.80&     \\
     J134620.08$-$005408.8&0913-52433-441&  17020 (330)& 8.01 (0.06)& 0.62 (0.04)& 11.07&  8.15&     \\
     J134630.05$-$014053.5&0913-52433-498&  26240 (680)& 7.87 (0.10)& 0.57 (0.05)& 10.05&  7.21&     \\
     J134646.75+401849.3&1377-53050-154&   8890 (60)& 8.27 (0.08)& 0.77 (0.05)& 13.06&  9.10&     \\
     J134713.08+661008.4&0497-51989-496&  24330 (640)& 7.84 (0.09)& 0.55 (0.04)& 10.16&  7.34&     \\
     J134723.00+523215.3&1043-52465-240&  20550 (410)& 7.83 (0.06)& 0.54 (0.03)& 10.47&  7.65&     \\
     J134734.82$-$005226.5&0300-51666-245&  21530 (240)& 8.00 (0.03)& 0.62 (0.02)& 10.62&  7.71&     \\
     J134820.41$-$011224.7&0300-51666-218&  31850 (450)& 7.15 (0.10)& 0.38 (0.03)&  8.34&  7.32&     \\
     J134827.75+461725.4&1465-53082-590&   8030 (70)& 7.92 (0.12)& 0.55 (0.07)& 12.93&  8.99&8    \\
     J134839.81+660511.3&0497-51989-495&  69950 (7460)& 7.40 (0.33)& 0.53 (0.09)&  7.65&  5.78&     \\
     J134851.16+461849.9&1466-53083-325&   8670 (40)& 8.37 (0.06)& 0.83 (0.04)& 13.31&  9.22&     \\
     J134920.80+433235.3&1345-52814-504&   8350 (80)& 8.47 (0.11)& 0.90 (0.07)& 13.62&  9.38&     \\
     J134939.27+434303.9&1345-52814-579&  26390 (430)& 8.10 (0.07)& 0.69 (0.04)& 10.39&  7.37&     \\
     J134942.50+473001.6&1284-52736-074&  25490 (320)& 8.00 (0.05)& 0.64 (0.03)& 10.32&  7.33&4    \\
     J135001.30+391610.4&1378-53061-320&  11120 (220)& 8.45 (0.11)& 0.89 (0.07)& 12.55&  8.98&     \\
     J135020.07+435750.5&1345-52814-561&  21380 (190)& 7.88 (0.03)& 0.56 (0.01)& 10.45&  7.59&     \\
     J135034.09+600549.4&0786-52319-058&  10700 (130)& 8.24 (0.09)& 0.75 (0.06)& 12.32&  8.88&     \\
     J135120.28+545742.5&1322-52791-018&  11840 (60)& 8.06 (0.02)& 0.64 (0.01)& 11.77&  8.63&     \\
     J135201.99$-$005419.1&0300-51666-045&   7180 (60)& 8.26 (0.11)& 0.76 (0.07)& 13.87&  9.38&2    \\
     J135210.99+652457.2&0497-51989-041&  11980 (50)& 8.10 (0.02)& 0.67 (0.01)& 11.80&  8.64&2    \\
     J135228.14+452932.1&1466-53083-425&  29530 (590)& 7.85 (0.12)& 0.57 (0.06)&  9.77&  7.00&4    \\
     J135309.97+444000.3&1466-53083-188&  22780 (670)& 7.72 (0.09)& 0.49 (0.04)& 10.10&  7.42&     \\
     J135329.15+633356.9&0604-52079-638&  17180 (380)& 7.95 (0.07)& 0.59 (0.04)& 10.95&  8.09&     \\
     J135405.03+573057.0&1158-52668-148&   8460 (60)& 8.32 (0.09)& 0.80 (0.06)& 13.33&  9.21&     \\
     J135416.22+534113.8&1043-52465-562&  14240 (910)& 8.27 (0.10)& 0.78 (0.06)& 11.77&  8.62&     \\
     J135435.42+024825.9&0531-52028-346&  19930 (530)& 8.14 (0.08)& 0.71 (0.05)& 10.99&  8.04&     \\
     J135447.11+594710.9&0787-52320-221&  18070 (490)& 8.03 (0.09)& 0.64 (0.05)& 10.99&  8.09&     \\
     J135449.10+600956.4&0786-52319-006&   8740 (80)& 8.72 (0.10)& 1.05 (0.06)& 13.92&  9.47&     \\
     J135450.20$-$005149.1&0301-51942-254&   7520 (40)& 8.35 (0.06)& 0.82 (0.04)& 13.84&  9.41&     \\
     J135453.75$-$011517.9&0914-52721-446&  18690 (260)& 7.90 (0.04)& 0.56 (0.02)& 10.73&  7.89&     \\
     J135459.88+010819.3&0301-51942-324&  11950 (60)& 8.09 (0.02)& 0.66 (0.01)& 11.79&  8.64&     \\
     J135509.61+122535.6&1702-53144-527&   9500 (90)& 8.43 (0.11)& 0.87 (0.07)& 13.06&  9.17&     \\
     J135530.59+463324.8&1285-52723-208&  12860 (180)& 8.04 (0.04)& 0.63 (0.03)& 11.58&  8.53&     \\
     J135531.03+545404.5&1323-52797-161&  11790 (270)& 8.00 (0.11)& 0.61 (0.06)& 11.70&  8.62&     \\
     J135539.89$-$011406.6&0301-51942-250&  14990 (360)& 7.92 (0.06)& 0.57 (0.04)& 11.16&  8.27&1    \\
     J135621.36$-$012610.4&0914-52721-527&  11460 (200)& 8.16 (0.08)& 0.70 (0.05)& 12.00&  8.75&     \\
     J135633.10+585319.5&1158-52668-576&   7240 (70)& 8.45 (0.12)& 0.88 (0.08)& 14.14&  9.53&     \\
     J135647.65+014448.2&0531-52028-222&  16200 (250)& 7.88 (0.05)& 0.55 (0.03)& 10.96&  8.12&     \\
     J135649.03+594217.2&0787-52320-192&   8010 (90)& 7.67 (0.16)& 0.43 (0.06)& 12.55&  9.15&     \\
     J135652.25+523152.2&1043-52465-061&  12100 (290)& 7.95 (0.10)& 0.57 (0.06)& 11.56&  8.56&     \\
     J135700.58+011220.8&0301-51641-408&  15190 (680)& 8.18 (0.10)& 0.72 (0.06)& 11.51&  8.46&     \\
     J135751.45+561103.2&1323-52797-564&  16860 (130)& 7.97 (0.03)& 0.60 (0.01)& 11.02&  8.11&     \\
     J135802.23+022631.3&0531-52028-470&  16650 (170)& 7.97 (0.03)& 0.60 (0.02)& 11.05&  8.14&     \\
     J135806.15$-$030724.9&0914-52721-012&  17500 (540)& 8.11 (0.10)& 0.68 (0.06)& 11.16&  8.21&     \\
     J135818.90+401640.9&1378-53061-545&  12050 (220)& 8.13 (0.07)& 0.69 (0.05)& 11.84&  8.67&     \\
     J135824.61+472931.6&1285-52723-492&  10780 (90)& 8.16 (0.06)& 0.70 (0.04)& 12.18&  8.81&     \\
     J135912.12$-$021531.0&0914-52721-040&  24710 (460)& 8.01 (0.07)& 0.64 (0.04)& 10.39&  7.42&     \\
     J135925.32$-$003426.5&0301-51942-151&  10840 (40)& 8.51 (0.03)& 0.93 (0.02)& 12.73&  9.05&     \\
     J135929.18+391727.8&1378-53061-064&  11860 (230)& 8.14 (0.08)& 0.69 (0.05)& 11.89&  8.70&     \\
     J135935.59+362359.8&1642-53115-252&  16670 (360)& 7.90 (0.07)& 0.56 (0.04)& 10.94&  8.10&3    \\
     J140000.34+031251.8&0531-52028-536&  17490 (360)& 7.86 (0.07)& 0.54 (0.04)& 10.79&  7.98&     \\
     J140004.70+643128.4&0498-51984-234&  11230 (90)& 8.06 (0.05)& 0.64 (0.03)& 11.90&  8.69&     \\
     J140006.13+104700.4&1702-53144-015&   9400 (50)& 8.51 (0.06)& 0.92 (0.04)& 13.24&  9.26&     \\
     J140010.27+610227.1&0787-52320-531&  16790 (260)& 7.93 (0.05)& 0.58 (0.03)& 10.97&  8.10&     \\
     J140016.16+530836.1&1044-52468-378&  10020 (90)& 8.72 (0.08)& 1.05 (0.05)& 13.40&  9.34&     \\
     J140020.87+643911.1&0498-51984-235&  16530 (590)& 7.82 (0.12)& 0.52 (0.06)& 10.84&  8.07&     \\
     J140104.61$-$005621.6&0301-51942-045&   7600 (90)& 7.51 (0.18)& 0.38 (0.06)& 12.53&  9.16&     \\
     J140210.66+641444.7&0498-51984-295&  26410 (800)& 8.08 (0.12)& 0.68 (0.07)& 10.36&  7.38&     \\
     J140213.34+451142.3&1467-53115-373&  21550 (210)& 7.99 (0.03)& 0.62 (0.02)& 10.61&  7.70&     \\
     J140238.00$-$011556.9&0915-52443-451&  10340 (100)& 8.21 (0.09)& 0.73 (0.06)& 12.39&  8.89&     \\
     J140321.30+571730.4&1159-52669-152&  12320 (330)& 8.06 (0.10)& 0.64 (0.06)& 11.68&  8.61&     \\
     J140323.72+403916.9&1379-53084-361&   8450 (90)& 8.10 (0.13)& 0.66 (0.08)& 12.98&  9.04&     \\
     J140327.75+002119.5&0301-51942-626&  63810 (1760)& 7.58 (0.09)& 0.56 (0.03)&  8.13&  6.01&6    \\
     J140328.53+021030.8&0531-52028-036&  15540 (330)& 8.05 (0.06)& 0.65 (0.03)& 11.29&  8.31&     \\
     J140343.71+520649.7&1044-52468-164&   7470 (20)& 7.98 (0.05)& 0.58 (0.03)& 13.30&  9.10&     \\
     J140354.01+433454.8&1467-53115-258&  21310 (220)& 7.98 (0.03)& 0.62 (0.02)& 10.61&  7.71&     \\
     J140357.65+541856.4&1325-52762-355&  16800 (280)& 7.78 (0.05)& 0.50 (0.03)& 10.77&  7.99&4    \\
     J140358.98+405254.7&1347-52823-319&   7640 (100)& 8.06 (0.16)& 0.63 (0.10)& 13.32&  9.13&2    \\
     J140438.96+524326.3&1044-52468-483&   8030 (60)& 8.15 (0.09)& 0.69 (0.06)& 13.27&  9.14&     \\
     J140506.18+012351.2&0532-51993-293&  10400 (80)& 8.24 (0.07)& 0.75 (0.04)& 12.41&  8.90&     \\
     J140528.44+602234.6&0787-52320-594&  13680 (230)& 8.08 (0.04)& 0.66 (0.02)& 11.55&  8.49&     \\
     J140534.93+040906.7&0582-52045-200&  13770 (660)& 8.22 (0.09)& 0.74 (0.06)& 11.74&  8.61&4    \\
     J140600.40$-$020525.1&0915-52443-595&  14140 (360)& 7.91 (0.05)& 0.56 (0.03)& 11.24&  8.35&     \\
     J140603.32+563531.2&1159-52669-096&  16510 (250)& 8.26 (0.04)& 0.77 (0.03)& 11.49&  8.37&     \\
     J140631.85+043726.8&0582-52045-493&   7900 (80)& 8.17 (0.12)& 0.70 (0.08)& 13.36&  9.17&     \\
     J140641.94+031940.5&0532-51993-457&  23780 (400)& 7.98 (0.06)& 0.62 (0.03)& 10.41&  7.48&     \\
     J140642.21+363755.2&1642-53115-106&  28290 (250)& 7.83 (0.04)& 0.55 (0.02)&  9.82&  7.05&     \\
     J140644.71+534500.4&1324-53088-136&  12460 (110)& 7.59 (0.04)& 0.42 (0.01)& 10.98&  8.59&     \\
     J140701.61+003008.6&0302-51688-479&  10410 (50)& 8.37 (0.04)& 0.83 (0.03)& 12.61&  8.98&     \\
     J140706.04+022053.9&0532-51993-466&  35580 (660)& 7.79 (0.11)& 0.56 (0.05)&  9.28&  6.77&     \\
     J140723.03+003841.8&0302-51688-474&  26050 (360)& 7.92 (0.06)& 0.59 (0.03)& 10.14&  7.22&4    \\
     J140819.58+390606.2&1379-53084-113&  10320 (110)& 8.18 (0.10)& 0.71 (0.07)& 12.34&  8.87&     \\
     J140821.99+443007.9&1467-53115-557&  17350 (610)& 7.38 (0.11)& 0.38 (0.03)& 10.01&  8.11&     \\
     J140858.30+531246.2&1325-52762-288&  22400 (660)& 7.52 (0.09)& 0.43 (0.02)&  9.77&  7.72&     \\
     J140859.46+044554.7&0582-52045-551&  11220 (90)& 8.15 (0.05)& 0.70 (0.03)& 12.05&  8.76&     \\
     J140910.86$-$020401.8&0916-52378-383&  11110 (200)& 8.51 (0.10)& 0.93 (0.07)& 12.66&  9.04&     \\
     J140920.63+465207.3&1286-52725-473&  12880 (310)& 8.12 (0.07)& 0.68 (0.04)& 11.70&  8.59&     \\
     J140937.87+382829.2&1379-53084-016&   7290 (90)& 7.93 (0.15)& 0.55 (0.09)& 13.33&  9.11&     \\
     J140945.23+421600.6&1347-52823-403&  10040 (20)& 8.30 (0.02)& 0.79 (0.01)& 12.64&  8.98&     \\
     J140946.44+590859.9&0788-52338-196&  17260 (400)& 8.28 (0.07)& 0.79 (0.04)& 11.45&  8.34&     \\
     J141011.43+045255.7&0582-52045-599&  16080 (200)& 8.00 (0.04)& 0.61 (0.02)& 11.15&  8.21&     \\
     J141018.80+022540.9&0532-51993-559&  11700 (230)& 8.61 (0.08)& 0.99 (0.05)& 12.70&  9.08&     \\
     J141028.66$-$020048.1&0916-52378-473&  41870 (1370)& 7.67 (0.15)& 0.53 (0.06)&  8.83&  6.58&     \\
     J141053.61+642916.3&0498-51984-092&  25460 (850)& 7.50 (0.12)& 0.44 (0.04)&  9.49&  7.21&     \\
     J141057.73$-$020236.7&0916-52378-496&  31400 (510)& 7.70 (0.12)& 0.51 (0.05)&  9.40&  6.94&4    \\
     J141057.98+443627.7&1467-53115-598&  13280 (210)& 8.02 (0.05)& 0.62 (0.03)& 11.51&  8.48&     \\
     J141111.70+365747.4&1643-53143-337&  11000 (120)& 8.26 (0.07)& 0.76 (0.04)& 12.26&  8.85&     \\
     J141115.80$-$031325.6&0916-52378-137&   9510 (70)& 8.02 (0.10)& 0.61 (0.06)& 12.40&  8.86&     \\
     J141140.18+602318.2&0788-52338-452&  16090 (460)& 7.92 (0.09)& 0.57 (0.05)& 11.03&  8.18&     \\
     J141157.60+035431.7&0583-52055-264&  23150 (700)& 7.98 (0.10)& 0.62 (0.05)& 10.46&  7.57&     \\
     J141208.86+365452.2&1643-53143-367&  23800 (430)& 7.85 (0.06)& 0.55 (0.03)& 10.22&  7.37&     \\
     J141218.49+461034.8&1286-52725-065&  15510 (310)& 7.96 (0.06)& 0.59 (0.03)& 11.16&  8.25&     \\
     J141229.64+590112.8&0788-52338-141&  44700 (630)& 7.65 (0.06)& 0.53 (0.02)&  8.71&  6.48&     \\
     J141322.39$-$001451.5&0304-51957-313&  10250 (70)& 8.88 (0.06)& 1.14 (0.03)& 13.64&  9.37&     \\
     J141356.47+393225.6&1379-53084-624&  10590 (120)& 8.26 (0.09)& 0.76 (0.06)& 12.37&  8.90&     \\
     J141356.52$-$002643.1&0303-51615-228&   9690 (40)& 8.45 (0.04)& 0.89 (0.03)& 13.03&  9.16&     \\
     J141408.00+035920.4&0583-52055-186&  10700 (140)& 8.61 (0.10)& 0.99 (0.06)& 12.96&  9.20&     \\
     J141448.25+021257.7&0533-51994-466&   8020 (60)& 8.13 (0.09)& 0.68 (0.06)& 13.24&  9.12&     \\
     J141456.14+402419.3&1347-52823-048&  16910 (420)& 8.18 (0.07)& 0.72 (0.04)& 11.33&  8.30&     \\
     J141457.88+012207.3&0533-51994-136&   9190 (40)& 8.23 (0.05)& 0.74 (0.03)& 12.87&  9.03&     \\
     J141513.33+630412.9&0606-52365-425&  14560 (150)& 8.12 (0.02)& 0.68 (0.01)& 11.50&  8.43&     \\
     J141520.04+531107.6&1325-52762-099&  22460 (690)& 8.72 (0.10)& 1.06 (0.05)& 11.74&  8.36&     \\
     J141557.85+623046.5&0606-52365-454&  10250 (50)& 8.22 (0.05)& 0.74 (0.03)& 12.44&  8.90&     \\
     J141558.89+433715.8&1394-53108-177&   6780 (80)& 7.85 (0.16)& 0.51 (0.09)& 13.51&  9.14&     \\
     J141618.58+621538.3&0606-52365-445&  31410 (410)& 7.71 (0.09)& 0.52 (0.04)&  9.41&  6.94&     \\
     J141639.31+510042.5&1045-52725-178&  47550 (1740)& 7.68 (0.15)& 0.55 (0.06)&  8.68&  6.44&     \\
     J141642.73+451937.9&1287-52728-262&  12740 (340)& 7.99 (0.09)& 0.60 (0.05)& 11.54&  8.53&     \\
     J141708.81+005827.2&0304-51957-338&  11300 (120)& 8.16 (0.06)& 0.70 (0.04)& 12.04&  8.76&2    \\
     J141731.24+015058.9&0534-51997-314&  11770 (300)& 7.82 (0.11)& 0.50 (0.06)& 11.44&  8.52&3    \\
     J141747.96$-$000549.5&0304-51957-239&  17200 (330)& 8.10 (0.06)& 0.68 (0.04)& 11.18&  8.21&2    \\
     J141803.37+570711.8&1160-52674-464&  23160 (700)& 7.94 (0.10)& 0.60 (0.05)& 10.40&  7.53&     \\
     J141804.67+040821.7&0584-52049-310&   7730 (60)& 8.43 (0.10)& 0.87 (0.07)& 13.86&  9.45&     \\
     J141807.15+514354.5&1045-52725-485&  19990 (330)& 7.77 (0.05)& 0.51 (0.03)& 10.44&  7.66&     \\
     J141816.63$-$020815.8&0917-52400-474&  17050 (140)& 7.89 (0.03)& 0.56 (0.01)& 10.89&  8.03&     \\
     J141839.65+003154.2&0303-51615-588&   8790 (90)& 8.21 (0.13)& 0.72 (0.08)& 12.99&  9.07&     \\
     J141840.39$-$002516.5&0304-51609-180&  16090 (550)& 8.17 (0.10)& 0.72 (0.06)& 11.40&  8.37&     \\
     J141905.24+042708.4&0584-52049-392&  18290 (190)& 7.89 (0.04)& 0.56 (0.02)& 10.75&  7.91&     \\
     J141910.55+043132.8&0584-52049-395&  16080 (260)& 8.04 (0.05)& 0.64 (0.03)& 11.20&  8.25&     \\
     J142001.99+361552.0&1643-53143-640&   9070 (180)& 8.03 (0.25)& 0.61 (0.15)& 12.60&  8.93&1    \\
     J142006.33+532233.9&1325-52762-021&   7630 (40)& 8.61 (0.06)& 0.98 (0.04)& 14.22&  9.55&5    \\
     J142020.80+521549.3&1045-52725-609&  24820 (220)& 7.83 (0.03)& 0.55 (0.02)& 10.11&  7.26&     \\
     J142037.56+555716.4&1160-52674-145&  13970 (690)& 8.19 (0.09)& 0.72 (0.06)& 11.67&  8.57&     \\
     J142050.36+423724.4&1394-53108-002&  26410 (590)& 7.96 (0.09)& 0.61 (0.05)& 10.17&  7.24&     \\
     J142058.37+010728.9&0534-51997-254&  26910 (780)& 7.80 (0.12)& 0.54 (0.06)&  9.89&  7.16&     \\
     J142120.19$-$004626.0&0304-51609-073&   9150 (40)& 8.39 (0.06)& 0.84 (0.04)& 13.14&  9.17&2    \\
     J142147.23+422622.5&1395-52825-267&   9140 (60)& 9.13 (0.07)& 1.25 (0.02)& 14.61&  9.43&     \\
     J142214.77+042405.2&0584-52049-472&   9960 (120)& 8.38 (0.13)& 0.84 (0.08)& 12.80&  9.06&     \\
     J142249.57+590836.3&0789-52342-454&  10940 (40)& 8.44 (0.03)& 0.88 (0.02)& 12.57&  8.96&     \\
     J142254.15$-$020719.9&0918-52404-306&  38990 (1530)& 8.26 (0.18)& 0.81 (0.11)&  9.92&  6.79&     \\
     J142332.24+511156.2&1046-52460-325&   8800 (50)& 8.00 (0.08)& 0.59 (0.04)& 12.67&  8.93&     \\
     J142407.56+451840.8&1287-52728-102&   8050 (90)& 8.07 (0.14)& 0.64 (0.08)& 13.13&  9.08&     \\
     J142433.54+031932.5&0584-52049-095&   7220 (70)& 8.36 (0.12)& 0.82 (0.08)& 14.01&  9.48&     \\
     J142435.03$-$013143.8&0917-52400-609&   7290 (140)& 8.23 (0.23)& 0.73 (0.15)& 13.76&  9.33&     \\
     J142501.59$-$001314.8&0305-51613-210&  11000 (150)& 8.04 (0.09)& 0.63 (0.05)& 11.94&  8.71&     \\
     J142505.05+543650.2&1326-52764-407&  35460 (780)& 7.38 (0.14)& 0.42 (0.03)&  8.59&  7.04&     \\
     J142509.50+461347.9&1287-52728-542&  15290 (420)& 8.06 (0.07)& 0.65 (0.04)& 11.32&  8.35&     \\
     J142539.74+010926.8&0305-51613-514&  23150 (860)& 7.66 (0.12)& 0.46 (0.05)&  9.97&  7.40&     \\
     J142559.73+365800.7&1381-53089-241&  31460 (540)& 7.22 (0.13)& 0.39 (0.03)&  8.49&  7.23&3    \\
     J142601.47+010000.2&0305-51613-512&  17620 (690)& 7.17 (0.13)& 0.32 (0.04)&  9.64&  7.99&     \\
     J142649.10+592426.4&0789-52342-544&  10150 (100)& 8.27 (0.10)& 0.77 (0.07)& 12.54&  8.95&     \\
     J142705.26+502210.9&1046-52460-394&   8300 (70)& 8.24 (0.11)& 0.74 (0.07)& 13.27&  9.17&     \\
     J142707.80+381640.8&1381-53089-497&   7790 (100)& 8.52 (0.15)& 0.93 (0.10)& 13.98&  9.50&     \\
     J142727.44+365148.4&1381-53089-214&  15450 (430)& 7.91 (0.08)& 0.56 (0.04)& 11.09&  8.23&     \\
     J142737.33$-$000050.0&0305-51613-134&  35520 (510)& 7.76 (0.09)& 0.55 (0.04)&  9.24&  6.77&     \\
     J142821.56+641438.5&0499-51988-467&  28270 (270)& 7.89 (0.05)& 0.58 (0.02)&  9.92&  7.06&     \\
     J142846.40+004526.3&0306-51690-400&   9410 (60)& 8.18 (0.08)& 0.71 (0.05)& 12.69&  8.97&     \\
     J142859.19+585536.0&0789-52342-538&  13980 (610)& 8.42 (0.09)& 0.88 (0.06)& 12.04&  8.73&     \\
     J142918.57+415640.0&1395-52825-042&  13180 (480)& 8.09 (0.11)& 0.66 (0.07)& 11.62&  8.56&     \\
     J142919.70+602632.6&0607-52368-177&  11820 (260)& 8.21 (0.09)& 0.73 (0.06)& 12.00&  8.75&     \\
     J142946.77+404904.0&1349-52797-372&  36080 (410)& 7.87 (0.07)& 0.60 (0.03)&  9.40&  6.73&     \\
     J143041.07+035125.9&0585-52027-184&  29370 (700)& 7.77 (0.13)& 0.53 (0.06)&  9.66&  7.02&     \\
     J143042.61+371015.0&1381-53089-086&  15060 (80)& 7.52 (0.02)& 0.41 (0.01)& 10.52&  8.29&     \\
     J143043.84$-$022013.4&0918-52404-072&  13520 (1010)& 7.87 (0.12)& 0.54 (0.06)& 11.27&  8.45&     \\
     J143047.23+510730.4&1046-52460-445&  11310 (70)& 8.24 (0.04)& 0.75 (0.02)& 12.15&  8.80&     \\
     J143047.91+043838.6&0585-52027-484&   7920 (30)& 8.24 (0.05)& 0.74 (0.03)& 13.45&  9.22&     \\
     J143059.26+580412.6&0789-52342-022&  10700 (70)& 8.35 (0.05)& 0.82 (0.03)& 12.51&  8.94&     \\
     J143105.73+042215.6&0585-52027-495&  23730 (210)& 7.78 (0.03)& 0.52 (0.01)& 10.12&  7.33&     \\
     J143143.93+042504.5&0585-52027-513&  18570 (380)& 8.08 (0.07)& 0.67 (0.04)& 11.01&  8.08&     \\
     J143154.57$-$001231.2&0306-51637-196&  12870 (250)& 8.07 (0.06)& 0.65 (0.04)& 11.63&  8.56&     \\
     J143156.60+370630.2&1381-53089-051&  35830 (120)& 7.82 (0.02)& 0.57 (0.01)&  9.32&  6.73&     \\
     J143159.72+000216.1&0306-51690-495&  16010 (210)& 8.12 (0.04)& 0.69 (0.02)& 11.34&  8.31&     \\
     J143224.00+401234.8&1349-52797-499&  18350 (400)& 8.09 (0.07)& 0.67 (0.04)& 11.05&  8.11&     \\
     J143249.10+014615.5&0536-52024-318&  11360 (120)& 8.19 (0.06)& 0.72 (0.04)& 12.07&  8.77&     \\
     J143317.11+371855.0&1382-53115-354&  11390 (190)& 8.12 (0.09)& 0.67 (0.05)& 11.95&  8.72&     \\
     J143318.44$-$024735.3&0919-52409-259&  19530 (180)& 8.09 (0.03)& 0.67 (0.02)& 10.94&  7.99&     \\
     J143336.11+375140.1&1381-53089-630&  10630 (40)& 8.61 (0.03)& 0.99 (0.02)& 12.97&  9.19&     \\
     J143339.06+381400.9&1381-53089-629&  13100 (290)& 7.88 (0.07)& 0.54 (0.04)& 11.34&  8.42&     \\
     J143434.79+522644.4&1327-52781-395&  15460 (250)& 8.06 (0.04)& 0.65 (0.03)& 11.30&  8.32&     \\
     J143443.24+533521.2&1326-52764-639&  23380 (170)& 7.80 (0.02)& 0.53 (0.01)& 10.17&  7.36&4    \\
     J143451.45+041734.1&0585-52027-624&  13390 (500)& 8.35 (0.09)& 0.82 (0.06)& 11.98&  8.72&     \\
     J143513.93+505224.7&1046-52460-619&   9580 (30)& 8.27 (0.04)& 0.77 (0.02)& 12.76&  9.01&     \\
     J143539.86+430904.0&1396-53112-448&   7310 (110)& 8.19 (0.19)& 0.71 (0.12)& 13.69&  9.28&     \\
     J143545.73+540701.7&1162-52668-212&   8460 (100)& 8.14 (0.14)& 0.68 (0.09)& 13.03&  9.07&     \\
     J143547.87+373338.5&1382-53115-342&  12780 (250)& 7.62 (0.06)& 0.43 (0.02)& 10.99&  8.58&4    \\
     J143554.85+614402.7&0607-52368-560&   9740 (90)& 8.15 (0.11)& 0.69 (0.07)& 12.51&  8.92&     \\
     J143559.18+493758.0&1046-52460-022&  22260 (550)& 7.87 (0.08)& 0.56 (0.04)& 10.36&  7.53&     \\
     J143604.88+410841.5&1396-53112-210&  11090 (190)& 7.79 (0.12)& 0.49 (0.06)& 11.55&  8.57&     \\
     J143606.70+544008.1&1162-52668-144&  65670 (4210)& 7.75 (0.22)& 0.62 (0.08)&  8.42&  6.08&     \\
     J143632.92+370049.5&1382-53115-391&  24620 (560)& 7.75 (0.08)& 0.51 (0.04)& 10.01&  7.28&     \\
     J143633.29+501026.8&1046-52460-594&  17780 (440)& 6.71 (0.08)& 0.23 (0.01)&  8.86&  8.13&     \\
     J143720.60+424316.5&1396-53112-534&  16000 (180)& 7.93 (0.04)& 0.58 (0.02)& 11.06&  8.17&     \\
     J143729.76+001124.1&0307-51663-429&  21800 (410)& 7.92 (0.06)& 0.58 (0.03)& 10.48&  7.61&     \\
     J143741.57+522315.0&1327-52781-478&  25090 (170)& 7.91 (0.03)& 0.58 (0.01)& 10.21&  7.27&     \\
     J143751.82+005254.9&0307-51663-452&  20010 (240)& 8.00 (0.04)& 0.62 (0.02)& 10.77&  7.86&     \\
     J143801.03+010738.2&0307-51663-459&  23900 (300)& 7.86 (0.04)& 0.56 (0.02)& 10.21&  7.35&     \\
     J143826.04+421111.5&1396-53112-495&  11200 (230)& 7.91 (0.12)& 0.55 (0.07)& 11.70&  8.63&4    \\
     J143838.61+350935.6&1645-53172-582&  10630 (110)& 8.17 (0.08)& 0.70 (0.05)& 12.22&  8.83&     \\
     J143918.25+585332.5&0790-52441-563&  20400 (250)& 7.84 (0.04)& 0.54 (0.02)& 10.49&  7.65&     \\
     J143931.74+374148.0&1382-53115-531&  13980 (620)& 8.01 (0.06)& 0.62 (0.04)& 11.41&  8.45&     \\
     J143947.62$-$010606.7&0919-52409-620&  69890 (3480)& 7.63 (0.18)& 0.59 (0.06)&  8.12&  5.94&3    \\
     J143947.96+625547.3&0609-52339-350&  24150 (390)& 7.88 (0.05)& 0.57 (0.03)& 10.23&  7.35&     \\
     J143954.32$-$015644.2&0919-52409-594&  44200 (2230)& 7.56 (0.22)& 0.50 (0.07)&  8.56&  6.50&     \\
     J144008.45+035928.5&0587-52026-360&  13560 (330)& 8.10 (0.06)& 0.67 (0.04)& 11.59&  8.52&     \\
     J144015.58+002441.5&0307-51663-556&  10270 (80)& 7.96 (0.08)& 0.58 (0.05)& 12.03&  8.74&     \\
     J144020.71+572638.9&0791-52435-394&  16230 (300)& 7.97 (0.06)& 0.60 (0.03)& 11.09&  8.19&     \\
     J144102.20+563923.2&0791-52435-228&   7210 (150)& 8.59 (0.23)& 0.97 (0.14)& 14.40&  9.60&     \\
     J144108.42+011020.0&0307-51663-562&  32640 (160)& 7.32 (0.04)& 0.41 (0.01)&  8.61&  7.12&2    \\
     J144111.56+451143.0&1289-52734-402&   9590 (40)& 8.20 (0.05)& 0.72 (0.03)& 12.65&  8.96&     \\
     J144135.20+592849.1&0608-52081-231&  17100 (510)& 8.04 (0.09)& 0.64 (0.06)& 11.11&  8.19&     \\
     J144137.37$-$000528.5&0308-51662-345&  21230 (450)& 7.96 (0.07)& 0.60 (0.04)& 10.58&  7.71&2    \\
     J144138.24+523727.7&1327-52781-549&  25340 (600)& 8.01 (0.09)& 0.64 (0.05)& 10.34&  7.38&     \\
     J144139.85+622805.6&0609-52339-239&   7170 (110)& 8.27 (0.18)& 0.76 (0.12)& 13.89&  9.40&     \\
     J144146.71$-$011359.3&0920-52411-339&  32470 (610)& 7.84 (0.14)& 0.58 (0.06)&  9.55&  6.90&     \\
     J144200.46+041224.7&0587-52026-386&  18480 (410)& 7.98 (0.07)& 0.61 (0.04)& 10.87&  8.00&     \\
     J144208.85$-$002736.9&0308-51662-307&  30190 (290)& 7.75 (0.06)& 0.53 (0.03)&  9.56&  6.99&2    \\
     J144208.95+020122.7&0536-52024-554&  10080 (60)& 8.32 (0.06)& 0.81 (0.04)& 12.66&  8.99&     \\
     J144226.75+603814.6&0608-52081-402&  28350 (620)& 7.71 (0.10)& 0.50 (0.04)&  9.64&  7.07&     \\
     J144241.08+372338.3&1382-53115-550&  10440 (110)& 8.45 (0.09)& 0.89 (0.06)& 12.75&  9.05&     \\
     J144242.00+021448.5&0537-52027-387&   8920 (60)& 8.36 (0.08)& 0.82 (0.05)& 13.19&  9.17&     \\
     J144242.70+041557.7&0587-52026-437&  12150 (320)& 8.34 (0.09)& 0.82 (0.06)& 12.14&  8.81&     \\
     J144251.44+414012.9&1396-53112-070&  15750 (160)& 8.02 (0.03)& 0.62 (0.02)& 11.21&  8.25&     \\
     J144255.51+024750.8&0536-52024-620&  12790 (220)& 7.88 (0.06)& 0.54 (0.03)& 11.37&  8.45&     \\
     J144256.01+555345.1&1162-52668-609&   7240 (100)& 7.86 (0.18)& 0.51 (0.10)& 13.26&  9.07&     \\
     J144303.01+631621.5&0609-52339-325&  18530 (560)& 7.76 (0.10)& 0.49 (0.05)& 10.55&  7.82&     \\
     J144306.00+600644.6&0608-52081-425&  26150 (750)& 8.00 (0.11)& 0.64 (0.06)& 10.26&  7.31&     \\
     J144307.66+605111.2&0608-52081-419&  20220 (300)& 8.04 (0.05)& 0.65 (0.03)& 10.81&  7.89&     \\
     J144312.69$-$000657.9&0308-51662-357&  12440 (250)& 8.05 (0.07)& 0.64 (0.04)& 11.66&  8.59&     \\
     J144330.93+013405.9&0537-52027-279&  10700 (240)& 8.06 (0.17)& 0.64 (0.10)& 12.04&  8.77&1    \\
     J144351.29+010419.9&0308-51662-375&  22180 (340)& 7.80 (0.05)& 0.53 (0.02)& 10.27&  7.47&     \\
     J144416.16+041704.6&0587-52026-464&  18250 (220)& 8.08 (0.04)& 0.66 (0.02)& 11.03&  8.09&     \\
     J144433.80$-$005958.8&0308-51662-256&  12280 (70)& 8.32 (0.02)& 0.81 (0.01)& 12.08&  8.76&     \\
     J144438.95+490619.4&1047-52733-111&  40870 (1630)& 7.51 (0.18)& 0.47 (0.06)&  8.58&  6.52&     \\
     J144508.03+370654.6&1382-53115-623&  10650 (110)& 8.16 (0.08)& 0.70 (0.05)& 12.21&  8.82&     \\
     J144643.54+520753.2&1327-52781-040&  16060 (240)& 7.99 (0.04)& 0.61 (0.03)& 11.14&  8.21&     \\
     J144647.20+045102.9&0587-52026-570&  16400 (560)& 7.97 (0.10)& 0.60 (0.06)& 11.07&  8.20&     \\
     J144656.53+411154.9&1397-53119-394&  12020 (380)& 8.09 (0.10)& 0.66 (0.06)& 11.78&  8.66&3    \\
     J144705.71+610544.1&0608-52081-534&  12140 (270)& 8.20 (0.09)& 0.73 (0.06)& 11.92&  8.71&     \\
     J144707.42+585506.7&0608-52081-085&  17600 (870)& 8.82 (0.11)& 1.12 (0.06)& 12.37&  8.77&     \\
     J144721.17+511847.7&1328-52786-437&  15120 (160)& 8.01 (0.03)& 0.62 (0.02)& 11.27&  8.31&     \\
     J144754.40+420004.9&1397-53119-405&   8680 (50)& 7.99 (0.08)& 0.59 (0.04)& 12.72&  8.94&     \\
     J144810.60+015739.5&0537-52027-520&   6910 (50)& 7.97 (0.09)& 0.57 (0.05)& 13.60&  9.18&     \\
     J144823.67+444344.3&1289-52734-602&  18830 (190)& 7.50 (0.04)& 0.42 (0.01)& 10.07&  7.92&     \\
     J144828.21$-$010525.4&0308-51662-054&  15540 (490)& 8.18 (0.08)& 0.72 (0.05)& 11.48&  8.42&     \\
     J144836.09+410659.9&1397-53119-440&  13600 (280)& 8.09 (0.05)& 0.66 (0.03)& 11.57&  8.50&     \\
     J144849.63+024025.1&0537-52027-538&  15180 (190)& 7.53 (0.04)& 0.41 (0.01)& 10.52&  8.29&     \\
     J144852.58+502119.8&1328-52786-217&  18020 (490)& 7.64 (0.09)& 0.45 (0.03)& 10.40&  8.05&     \\
     J144859.18$-$023230.1&0920-52411-065&   9290 (30)& 8.26 (0.04)& 0.76 (0.03)& 12.86&  9.03&2    \\
     J144921.19+352430.9&1383-53116-213&  13220 (390)& 8.02 (0.07)& 0.62 (0.04)& 11.51&  8.50&4    \\
     J144944.17+381907.0&1351-52790-353&   8040 (100)& 8.06 (0.16)& 0.63 (0.10)& 13.13&  9.08&     \\
     J144955.65+012004.9&0537-52027-063&   9870 (100)& 8.17 (0.12)& 0.71 (0.07)& 12.50&  8.92&     \\
     J145001.36+410038.9&1397-53119-492&   8860 (100)& 8.47 (0.12)& 0.90 (0.08)& 13.40&  9.31&     \\
     J145023.36+575336.5&0791-52435-566&   6790 (90)& 8.11 (0.17)& 0.66 (0.11)& 13.88&  9.32&     \\
     J145040.50+554321.3&0792-52353-311&  16480 (190)& 7.77 (0.04)& 0.49 (0.02)& 10.78&  8.00&4    \\
     J145051.87+414317.1&1397-53119-524&  18460 (340)& 7.84 (0.06)& 0.54 (0.03)& 10.68&  7.87&4    \\
     J145058.49+520311.9&1328-52786-458&  21370 (810)& 7.57 (0.12)& 0.44 (0.04)&  9.96&  7.77&4    \\
     J145101.86+620349.3&0609-52339-150&  24990 (340)& 7.86 (0.05)& 0.56 (0.02)& 10.15&  7.27&     \\
     J145104.77+024355.1&0537-52027-614&   8150 (70)& 8.53 (0.10)& 0.93 (0.06)& 13.82&  9.45&     \\
     J145106.67+353146.4&1383-53116-109&  14500 (460)& 8.17 (0.04)& 0.71 (0.03)& 11.58&  8.49&     \\
     J145109.40+544924.5&1163-52669-485&  34750 (550)& 7.97 (0.11)& 0.64 (0.06)&  9.61&  6.82&     \\
     J145124.69+023017.9&0538-52029-337&  18070 (290)& 7.91 (0.05)& 0.57 (0.03)& 10.81&  7.97&     \\
     J145146.97$-$015335.2&0921-52380-271&  16620 (250)& 7.90 (0.05)& 0.56 (0.03)& 10.94&  8.09&     \\
     J145147.01+432551.4&1290-52734-369&  16300 (270)& 7.89 (0.05)& 0.55 (0.03)& 10.97&  8.12&     \\
     J145150.31+503604.5&1328-52786-147&   9840 (110)& 8.25 (0.12)& 0.75 (0.08)& 12.62&  8.97&     \\
     J145245.81+594545.5&0608-52081-595&  11980 (130)& 8.13 (0.04)& 0.68 (0.03)& 11.84&  8.66&     \\
     J145247.30$-$004634.1&0309-51994-242&  10950 (140)& 8.07 (0.09)& 0.64 (0.06)& 11.98&  8.73&     \\
     J145300.98+005557.0&0309-51994-401&  14260 (1470)& 8.23 (0.13)& 0.75 (0.08)& 11.70&  8.64&4    \\
     J145305.88$-$003047.7&0309-51994-233&  17260 (310)& 7.99 (0.06)& 0.61 (0.03)& 11.01&  8.11&     \\
     J145309.11+571316.8&0791-52435-587&  10860 (80)& 8.22 (0.05)& 0.74 (0.03)& 12.24&  8.84&     \\
     J145326.49+005135.4&0309-51994-457&  10300 (80)& 8.31 (0.07)& 0.80 (0.05)& 12.56&  8.96&     \\
     J145331.70+405844.2&1397-53119-557&  18420 (140)& 7.84 (0.03)& 0.53 (0.01)& 10.67&  7.85&4    \\
     J145338.29+425446.3&1290-52734-435&  57810 (3900)& 7.76 (0.24)& 0.61 (0.09)&  8.59&  6.24&     \\
     J145356.57+422217.4&1290-52734-163&   9240 (50)& 7.78 (0.08)& 0.48 (0.04)& 12.17&  8.76&     \\
     J145401.61+440624.5&1290-52734-459&   7630 (60)& 8.10 (0.10)& 0.66 (0.06)& 13.39&  9.16&     \\
     J145415.85+551152.3&0792-52353-285&  28890 (120)& 8.34 (0.02)& 0.84 (0.01)& 10.59&  7.51&     \\
     J145428.28+002804.0&0309-51666-479&  31840 (670)& 7.54 (0.15)& 0.46 (0.06)&  9.08&  6.77&     \\
     J145436.06$-$011152.4&0921-52380-444&  12760 (140)& 8.42 (0.03)& 0.87 (0.02)& 12.17&  8.79&     \\
     J145507.87+373120.1&1351-52790-193&  21500 (430)& 8.01 (0.06)& 0.63 (0.03)& 10.64&  7.74&     \\
     J145532.39+393208.1&1398-53146-316&   9170 (60)& 8.23 (0.09)& 0.74 (0.06)& 12.88&  9.03&     \\
     J145533.98+023459.1&0538-52029-538&  32160 (390)& 7.77 (0.09)& 0.54 (0.04)&  9.46&  6.90&1    \\
     J145535.49+010246.4&0309-51994-529&   9540 (80)& 8.20 (0.10)& 0.72 (0.06)& 12.66&  8.97&     \\
     J145537.59+522020.4&1328-52786-606&  30440 (520)& 7.90 (0.11)& 0.60 (0.06)&  9.78&  7.01&     \\
     J145548.42+502722.9&1328-52786-013&  13420 (310)& 8.01 (0.06)& 0.62 (0.04)& 11.48&  8.48&     \\
     J145555.80+372521.8&1351-52790-163&   7950 (50)& 8.26 (0.08)& 0.76 (0.05)& 13.47&  9.24&     \\
     J145600.79+574150.7&0610-52056-288&  32530 (160)& 7.80 (0.04)& 0.56 (0.02)&  9.48&  6.87&1    \\
     J145602.56+403516.5&1398-53146-330&  30300 (480)& 8.01 (0.10)& 0.66 (0.06)&  9.96&  7.09&     \\
     J145614.05+020952.1&0538-52029-501&  31140 (620)& 7.56 (0.14)& 0.47 (0.06)&  9.16&  6.72&     \\
     J145632.77+482446.3&1048-52736-557&  28920 (620)& 7.76 (0.12)& 0.53 (0.05)&  9.68&  7.04&4    \\
     J145648.67+402302.1&1397-53119-012&   9400 (90)& 8.47 (0.10)& 0.90 (0.07)& 13.17&  9.23&     \\
     J145726.28+364340.5&1351-52790-129&  37680 (470)& 7.75 (0.06)& 0.55 (0.03)&  9.12&  6.69&     \\
     J145736.78+514126.0&1328-52786-619&  17840 (560)& 8.14 (0.10)& 0.70 (0.06)& 11.17&  8.21&     \\
     J145737.80+521131.3&1164-52674-248&  25690 (480)& 7.93 (0.07)& 0.60 (0.04)& 10.19&  7.27&     \\
     J145846.66+460556.2&1676-53147-519&  25220 (780)& 7.89 (0.11)& 0.58 (0.06)& 10.17&  7.30&     \\
     J145856.31+543914.7&0792-52353-124&   9360 (90)& 8.24 (0.11)& 0.75 (0.07)& 12.80&  9.01&     \\
     J145901.10+412309.6&1291-52738-307&  11160 (200)& 8.40 (0.10)& 0.86 (0.06)& 12.46&  8.93&     \\
     J145907.15+404135.6&1398-53146-380&  39090 (1130)& 7.90 (0.13)& 0.62 (0.06)&  9.32&  6.65&     \\
     J145913.98+041146.4&0589-52055-388&  23320 (340)& 8.18 (0.05)& 0.74 (0.03)& 10.75&  7.77&     \\
     J145929.25+003320.2&0310-51990-341&  28060 (690)& 7.89 (0.12)& 0.58 (0.06)&  9.93&  7.10&     \\
     J145932.11+394333.4&1398-53146-422&  27420 (520)& 7.79 (0.08)& 0.53 (0.04)&  9.83&  7.11&     \\
     J150044.99+621107.2&0609-52339-039&  23550 (240)& 7.83 (0.03)& 0.54 (0.02)& 10.20&  7.36&     \\
     J150050.71+040430.0&0589-52055-424&  27130 (320)& 7.86 (0.05)& 0.57 (0.03)&  9.96&  7.12&     \\
     J150120.20+361121.8&1352-52819-281&   9160 (100)& 8.43 (0.12)& 0.87 (0.07)& 13.20&  9.22&     \\
     J150124.61+005430.3&0310-51990-377&  10470 (70)& 8.33 (0.06)& 0.81 (0.04)& 12.54&  8.95&     \\
     J150141.14+343158.8&1384-53121-092&  23290 (150)& 8.47 (0.02)& 0.92 (0.01)& 11.23&  8.07&     \\
     J150147.47+331047.2&1648-53171-369&  14850 (170)& 7.98 (0.03)& 0.60 (0.02)& 11.26&  8.31&     \\
     J150206.94+515204.1&1164-52674-050&  24630 (430)& 7.57 (0.06)& 0.46 (0.02)&  9.68&  7.19&     \\
     J150207.02$-$000147.2&0310-51990-229&  11410 (190)& 7.84 (0.10)& 0.51 (0.05)& 11.54&  8.56&     \\
     J150230.54+441140.0&1676-53147-068&  12720 (300)& 8.21 (0.07)& 0.74 (0.04)& 11.85&  8.67&     \\
     J150231.65+011045.8&0539-52017-219&  16630 (670)& 8.01 (0.12)& 0.62 (0.07)& 11.10&  8.21&4    \\
     J150248.44+492527.9&1329-52767-097&  10790 (70)& 8.16 (0.05)& 0.70 (0.03)& 12.18&  8.81&     \\
     J150252.88+420444.4&1291-52735-395&  14340 (350)& 7.99 (0.05)& 0.60 (0.03)& 11.33&  8.38&     \\
     J150308.68$-$001352.9&0310-51990-221&  17370 (240)& 8.15 (0.04)& 0.71 (0.03)& 11.23&  8.22&     \\
     J150330.49$-$005211.3&0310-51990-133&  11970 (200)& 8.35 (0.06)& 0.82 (0.04)& 12.19&  8.82&     \\
     J150405.03+344726.9&1384-53121-069&   9710 (60)& 8.42 (0.07)& 0.87 (0.05)& 12.97&  9.13&     \\
     J150422.27+621718.4&0611-52055-538&  59740 (1300)& 7.50 (0.07)& 0.53 (0.02)&  8.05&  6.02&     \\
     J150425.54+373327.3&1352-52819-540&   9300 (90)& 7.79 (0.14)& 0.48 (0.07)& 12.16&  8.76&     \\
     J150443.08$-$013347.0&0922-52426-483&  10520 (110)& 8.25 (0.09)& 0.76 (0.06)& 12.38&  8.90&     \\
     J150506.16+325959.4&1648-53171-538&   9700 (30)& 8.27 (0.03)& 0.77 (0.02)& 12.71&  8.99&4    \\
     J150506.30+422313.2&1291-52735-444&  15750 (560)& 8.21 (0.09)& 0.74 (0.06)& 11.51&  8.43&     \\
     J150514.06+042143.1&0589-52055-574&   9500 (90)& 7.94 (0.12)& 0.56 (0.07)& 12.29&  8.81&     \\
     J150543.94+020638.9&0539-52017-599&  20790 (710)& 7.60 (0.10)& 0.45 (0.03)& 10.06&  7.79&     \\
     J150547.50+024839.6&0539-52017-606&  19230 (120)& 8.00 (0.02)& 0.62 (0.01)& 10.83&  7.93&     \\
     J150610.14+364542.2&1352-52819-157&   9840 (80)& 8.27 (0.09)& 0.77 (0.06)& 12.66&  8.98&     \\
     J150613.19+563133.5&0792-52353-601&   9390 (40)& 8.32 (0.05)& 0.80 (0.03)& 12.92&  9.07&     \\
     J150634.39+505303.1&1329-52767-601&  12500 (350)& 7.63 (0.12)& 0.43 (0.04)& 11.04&  8.63&     \\
     J150640.74+484535.7&1330-52822-271&  17970 (370)& 8.15 (0.07)& 0.71 (0.04)& 11.18&  8.19&     \\
     J150700.07$-$014741.5&0922-52426-542&  19760 (380)& 7.85 (0.06)& 0.54 (0.03)& 10.57&  7.74&     \\
     J150700.50+481136.6&1330-52822-286&  12060 (340)& 8.31 (0.08)& 0.80 (0.05)& 12.10&  8.80&4    \\
     J150715.05+604921.3&0611-52055-160&  18410 (370)& 7.79 (0.07)& 0.51 (0.03)& 10.60&  7.84&     \\
     J150716.68+344010.3&1385-53108-423&  69590 (2920)& 7.18 (0.12)& 0.47 (0.03)&  7.21&  5.20&6    \\
     J150808.18+423752.9&1291-52738-575&  16960 (390)& 8.01 (0.07)& 0.62 (0.04)& 11.07&  8.16&     \\
     J150816.81+420103.2&1291-52735-513&  35060 (520)& 7.80 (0.10)& 0.56 (0.04)&  9.32&  6.78&     \\
     J150826.36+013854.4&0540-51996-225&  10240 (130)& 9.07 (0.11)& 1.23 (0.04)& 14.05&  9.38&     \\
     J150851.38+530156.4&1165-52703-403&   8780 (50)& 8.23 (0.08)& 0.74 (0.05)& 13.04&  9.08&     \\
     J150854.32+011613.5&0540-51996-236&  16520 (300)& 8.44 (0.05)& 0.89 (0.03)& 11.79&  8.51&     \\
     J150909.39+484613.6&1330-52822-439&  11520 (220)& 8.26 (0.09)& 0.77 (0.06)& 12.14&  8.81&     \\
     J150912.40+424740.3&1677-53148-130&  19980 (510)& 7.88 (0.08)& 0.56 (0.04)& 10.59&  7.75&     \\
     J150922.08+430037.3&1677-53148-134&  16060 (260)& 8.05 (0.05)& 0.65 (0.03)& 11.23&  8.26&     \\
     J150928.51+462321.0&1049-52751-010&  29620 (340)& 7.55 (0.07)& 0.46 (0.03)&  9.25&  6.78&     \\
     J151046.70+022159.3&0540-51996-453&  13020 (420)& 7.96 (0.10)& 0.58 (0.06)& 11.46&  8.49&4    \\
     J151051.92+013400.1&0540-51996-154&  14420 (430)& 8.01 (0.06)& 0.62 (0.03)& 11.35&  8.39&     \\
     J151100.05+613546.2&0611-52055-544&  22740 (590)& 8.02 (0.08)& 0.64 (0.05)& 10.54&  7.64&     \\
     J151109.85+404801.0&1291-52735-005&   8510 (20)& 8.12 (0.04)& 0.67 (0.02)& 12.99&  9.04&     \\
     J151124.64+550627.4&0793-52370-489&  12460 (260)& 8.39 (0.07)& 0.85 (0.04)& 12.16&  8.81&     \\
     J151125.76+450256.5&1050-52721-250&  16010 (390)& 7.98 (0.07)& 0.60 (0.04)& 11.12&  8.22&     \\
     J151132.20+451732.6&1050-52721-242&  51260 (1320)& 7.50 (0.10)& 0.50 (0.03)&  8.26&  6.23&     \\
     J151145.23+382520.2&1399-53172-197&  16070 (550)& 7.87 (0.10)& 0.55 (0.06)& 10.97&  8.16&     \\
     J151151.36+562450.5&0612-52079-205&   9190 (20)& 8.15 (0.03)& 0.69 (0.02)& 12.73&  8.97&     \\
     J151200.04+494009.7&1330-52822-402&  20250 (690)& 7.77 (0.10)& 0.51 (0.05)& 10.41&  7.67&     \\
     J151225.34+042151.5&0590-52057-524&   7450 (100)& 8.03 (0.17)& 0.61 (0.10)& 13.38&  9.15&     \\
     J151227.00+544154.7&0793-52370-120&   9080 (80)& 8.42 (0.09)& 0.87 (0.06)& 13.22&  9.22&     \\
     J151248.69+373434.7&1399-53172-220&  21200 (560)& 7.83 (0.08)& 0.53 (0.04)& 10.39&  7.60&     \\
     J151312.02+482238.5&1330-52822-164&  18330 (200)& 7.91 (0.04)& 0.57 (0.02)& 10.79&  7.93&     \\
     J151314.08+545420.5&0793-52370-501&  12180 (400)& 8.99 (0.09)& 1.20 (0.04)& 13.36&  9.27&     \\
     J151325.85+451210.2&1050-52721-215&   8110 (90)& 7.96 (0.15)& 0.57 (0.08)& 12.94&  9.00&     \\
     J151343.51+443436.2&1677-53148-535&  28560 (220)& 7.38 (0.04)& 0.41 (0.01)&  9.00&  7.09&     \\
     J151402.58+005245.5&0312-51689-338&  58310 (4510)& 7.38 (0.27)& 0.49 (0.08)&  7.86&  5.94&     \\
     J151414.31+323624.7&1386-53116-284&  24410 (640)& 7.88 (0.09)& 0.57 (0.05)& 10.22&  7.35&     \\
     J151421.27+004752.7&0312-51689-371&  29580 (100)& 7.82 (0.02)& 0.55 (0.01)&  9.72&  6.98&     \\
     J151507.35+503230.2&1165-52703-087&   9390 (100)& 8.44 (0.12)& 0.88 (0.08)& 13.11&  9.20&     \\
     J151531.22+340058.0&1386-53116-455&  17190 (210)& 7.78 (0.04)& 0.50 (0.02)& 10.72&  7.94&     \\
     J151546.07+585421.4&0613-52345-204&  16510 (140)& 8.15 (0.03)& 0.70 (0.01)& 11.32&  8.28&     \\
     J151603.29+461601.3&1050-52721-501&   9530 (90)& 8.42 (0.10)& 0.87 (0.07)& 13.03&  9.16&     \\
     J151608.11+405518.6&1292-52736-469&  13300 (160)& 8.04 (0.04)& 0.63 (0.02)& 11.53&  8.49&     \\
     J151638.13+341201.2&1386-53116-524&  25990 (350)& 7.89 (0.05)& 0.58 (0.03)& 10.10&  7.21&     \\
     J151655.63+374140.6&1399-53172-006&  13390 (440)& 7.96 (0.08)& 0.59 (0.04)& 11.41&  8.46&     \\
     J151747.98$-$011049.6&0312-51689-085&  32550 (600)& 7.68 (0.14)& 0.51 (0.05)&  9.29&  6.89&2    \\
     J151817.25+581923.2&0612-52079-522&  22280 (310)& 7.87 (0.04)& 0.56 (0.02)& 10.36&  7.51&     \\
     J151850.60+331235.2&1386-53116-110&   8490 (90)& 8.44 (0.12)& 0.88 (0.08)& 13.52&  9.34&     \\
     J151905.96+500702.9&1166-52751-275&  31270 (420)& 7.66 (0.10)& 0.49 (0.04)&  9.34&  6.93&3    \\
     J151906.84+374102.5&1399-53172-015&  12190 (190)& 8.13 (0.06)& 0.68 (0.04)& 11.81&  8.65&     \\
     J151921.72+353625.8&1353-53083-024&  20250 (240)& 7.88 (0.04)& 0.56 (0.02)& 10.57&  7.70&3    \\
     J152008.32+001126.1&0312-51689-586&  10740 (80)& 8.16 (0.06)& 0.70 (0.04)& 12.18&  8.81&5    \\
     J152041.95+495140.7&1166-52751-270&  29860 (170)& 7.35 (0.03)& 0.41 (0.01)&  8.86&  7.10&     \\
     J152125.02+391536.4&1293-52765-278&  12010 (190)& 8.13 (0.07)& 0.68 (0.04)& 11.84&  8.67&     \\
     J152231.31+383620.0&1293-52765-287&  19670 (610)& 7.64 (0.10)& 0.46 (0.03)& 10.24&  7.87&     \\
     J152303.57+604111.8&0613-52345-608&  19150 (360)& 7.42 (0.07)& 0.40 (0.01)&  9.88&  7.91&     \\
     J152349.89+041434.6&0592-52025-505&  24960 (480)& 7.95 (0.07)& 0.61 (0.04)& 10.28&  7.34&     \\
     J152359.22+460448.9&1051-52468-450&   8320 (110)& 8.22 (0.14)& 0.73 (0.09)& 13.24&  9.16&4    \\
     J152425.21+504009.7&1166-52751-490&  21520 (370)& 8.15 (0.05)& 0.71 (0.03)& 10.85&  7.90&3    \\
     J152443.49+312957.8&1387-53118-136&   7840 (80)& 8.32 (0.12)& 0.80 (0.08)& 13.61&  9.32&     \\
     J152447.43+493447.9&1166-52751-198&  17790 (320)& 7.90 (0.06)& 0.56 (0.03)& 10.83&  7.99&     \\
     J152449.93+601053.1&0613-52345-541&   9410 (80)& 8.30 (0.10)& 0.79 (0.07)& 12.87&  9.05&     \\
     J152559.61+501317.0&1166-52751-493&  16230 (440)& 7.84 (0.08)& 0.53 (0.04)& 10.90&  8.10&     \\
     J152600.97+392344.9&1293-52765-498&  27000 (780)& 7.70 (0.12)& 0.49 (0.05)&  9.73&  7.15&     \\
     J152603.86+601502.3&0613-52345-542&  11450 (90)& 8.22 (0.04)& 0.74 (0.03)& 12.09&  8.77&     \\
     J152623.14+582856.3&0615-52347-384&   9730 (100)& 8.32 (0.12)& 0.80 (0.08)& 12.78&  9.03&     \\
     J152628.13+393519.7&1293-52765-511&  10590 (110)& 8.89 (0.08)& 1.15 (0.04)& 13.56&  9.34&2    \\
     J152633.02+314512.6&1387-53118-055&   8490 (50)& 8.18 (0.08)& 0.71 (0.05)& 13.09&  9.09&     \\
     J152714.51+431302.8&1052-52466-307&  12550 (110)& 8.15 (0.03)& 0.70 (0.02)& 11.78&  8.62&     \\
     J152821.45+344314.9&1354-52814-073&  26370 (880)& 7.92 (0.14)& 0.59 (0.07)& 10.11&  7.24&4    \\
     J152839.43+011300.0&0314-51641-331&  54680 (1090)& 7.71 (0.07)& 0.58 (0.03)&  8.56&  6.25&     \\
     J152839.44+011259.9&0363-51989-321&  51770 (800)& 7.95 (0.06)& 0.67 (0.03)&  9.05&  6.24&1,6  \\
     J152912.18+533531.8&0794-52376-563&  13480 (300)& 8.61 (0.05)& 0.99 (0.03)& 12.40&  8.88&     \\
     J152928.44$-$003859.7&0363-51989-312&   7150 (140)& 8.64 (0.22)& 1.01 (0.14)& 14.54&  9.62&     \\
     J152933.25+002031.2&0363-51989-350&  14600 (320)& 7.75 (0.05)& 0.48 (0.03)& 10.96&  8.19&4    \\
     J152959.38+482242.4&1167-52738-311&  31860 (630)& 7.43 (0.14)& 0.43 (0.04)&  8.87&  7.00&     \\
     J153010.74+403823.5&1679-53149-190&   6970 (100)& 7.68 (0.20)& 0.43 (0.07)& 13.14&  9.32&     \\
     J153011.38+413133.9&1679-53149-468&  15560 (320)& 7.96 (0.06)& 0.59 (0.03)& 11.15&  8.24&     \\
     J153017.14+011011.8&0363-51989-364&   9410 (80)& 8.64 (0.09)& 1.01 (0.06)& 13.49&  9.36&     \\
     J153035.38+023538.1&0593-52026-267&   7550 (30)& 7.96 (0.06)& 0.57 (0.03)& 13.23&  9.08&2    \\
     J153103.52+505133.1&0795-52378-273&  23840 (570)& 7.86 (0.08)& 0.56 (0.04)& 10.23&  7.39&     \\
     J153137.95+325724.5&1388-53119-532&  17710 (200)& 7.96 (0.04)& 0.59 (0.02)& 10.91&  8.03&     \\
     J153159.08+384514.0&1293-52765-028&  15540 (520)& 7.68 (0.10)& 0.46 (0.03)& 10.74&  8.34&     \\
     J153201.16+482017.4&1167-52738-309&  15050 (300)& 8.03 (0.05)& 0.63 (0.03)& 11.31&  8.34&     \\
     J153252.62+375357.9&1294-52753-433&  17700 (300)& 7.86 (0.06)& 0.54 (0.03)& 10.77&  7.96&     \\
     J153255.58+521214.6&0795-52378-466&  12320 (340)& 8.30 (0.09)& 0.79 (0.06)& 12.05&  8.77&     \\
     J153329.88+033301.6&0593-52026-488&  11610 (110)& 8.56 (0.04)& 0.96 (0.03)& 12.62&  9.01&4    \\
     J153331.76+454650.7&1332-52781-164&   9740 (60)& 8.31 (0.07)& 0.80 (0.04)& 12.77&  9.02&     \\
     J153332.96$-$020655.7&0925-52411-139&  11710 (60)& 8.14 (0.02)& 0.69 (0.01)& 11.91&  8.69&2    \\
     J153357.84+443558.9&1052-52466-530&   9380 (80)& 8.35 (0.10)& 0.82 (0.07)& 12.97&  9.10&     \\
     J153404.30+412026.0&1679-53149-515&  36100 (460)& 7.60 (0.07)& 0.49 (0.03)&  8.95&  6.72&4    \\
     J153421.86+391550.0&1293-52765-622&   9960 (90)& 8.47 (0.07)& 0.90 (0.04)& 12.95&  9.14&4    \\
     J153424.85+003755.9&0363-51989-590&   8390 (30)& 8.26 (0.04)& 0.76 (0.03)& 13.26&  9.16&2    \\
     J153430.47+443116.7&1052-52466-528&  11430 (180)& 8.22 (0.08)& 0.74 (0.05)& 12.10&  8.79&     \\
     J153437.70$-$004719.4&0363-51989-005&  30340 (220)& 7.87 (0.05)& 0.58 (0.02)&  9.73&  6.99&     \\
     J153534.11+315721.8&1388-53119-583&   9130 (90)& 8.01 (0.12)& 0.60 (0.07)& 12.55&  8.90&     \\
     J153615.84+501350.6&0796-52401-282&   8820 (20)& 8.09 (0.03)& 0.65 (0.02)& 12.80&  8.98&     \\
     J153659.45+025149.0&0593-52026-129&   8510 (80)& 8.28 (0.12)& 0.77 (0.08)& 13.24&  9.16&     \\
     J153723.59+382848.9&1294-52753-572&  13500 (360)& 8.34 (0.07)& 0.82 (0.04)& 11.96&  8.69&     \\
     J153733.57+475314.3&1167-52738-256&  18560 (500)& 8.03 (0.09)& 0.64 (0.05)& 10.94&  8.05&     \\
     J153825.86+313557.4&1389-53135-448&  23510 (410)& 7.75 (0.06)& 0.51 (0.03)& 10.09&  7.35&     \\
     J153851.82+380741.6&1294-52753-553&  11680 (280)& 8.38 (0.10)& 0.84 (0.06)& 12.30&  8.88&4    \\
     J153900.93+524005.1&0795-52378-569&   9700 (40)& 8.31 (0.04)& 0.80 (0.03)& 12.79&  9.03&     \\
     J153904.20+581115.9&0615-52347-598&   6940 (70)& 7.85 (0.13)& 0.51 (0.07)& 13.42&  9.11&     \\
     J153912.83+300545.8&1389-53135-188&  13100 (320)& 8.12 (0.07)& 0.68 (0.05)& 11.68&  8.57&     \\
     J153931.53+000118.4&0315-51663-177&  26970 (360)& 7.87 (0.06)& 0.57 (0.03)&  9.98&  7.14&2    \\
     J154028.81+385407.6&1680-53171-257&  78510 (5710)& 7.51 (0.21)& 0.58 (0.06)&  7.72&  5.70&     \\
     J154034.62$-$004539.4&0315-51663-060&  11640 (240)& 8.50 (0.09)& 0.92 (0.06)& 12.51&  8.97&     \\
     J154045.96+303413.3&1389-53135-178&   9470 (40)& 8.46 (0.05)& 0.89 (0.04)& 13.13&  9.20&     \\
     J154115.43$-$015207.3&0926-52413-165&  22880 (550)& 8.06 (0.08)& 0.67 (0.04)& 10.60&  7.68&     \\
     J154126.42+371647.6&1294-52753-011&  39720 (1600)& 7.90 (0.18)& 0.62 (0.08)&  9.29&  6.65&     \\
     J154130.76+032312.9&0594-52045-367&  16770 (110)& 7.96 (0.02)& 0.59 (0.01)& 11.02&  8.11&     \\
     J154148.95+462159.2&1332-52781-633&  23960 (490)& 8.36 (0.07)& 0.85 (0.04)& 11.00&  7.95&     \\
     J154151.71$-$010800.6&0926-52413-457&  25600 (380)& 7.96 (0.06)& 0.62 (0.03)& 10.25&  7.29&     \\
     J154221.85+553957.1&0617-52072-206&  42760 (2890)& 7.47 (0.31)& 0.46 (0.10)&  8.44&  6.45&4    \\
     J154230.67+293606.3&1389-53135-082&  11230 (180)& 8.18 (0.09)& 0.71 (0.06)& 12.08&  8.78&1    \\
     J154239.44+461437.9&1332-52781-638&   6850 (140)& 7.52 (0.29)& 0.38 (0.10)& 12.97&  9.29&     \\
     J154239.51$-$005601.8&0926-52413-528&  24420 (770)& 7.80 (0.11)& 0.53 (0.05)& 10.10&  7.33&     \\
     J154244.06$-$000458.6&0315-51663-077&  22060 (440)& 7.97 (0.06)& 0.61 (0.03)& 10.53&  7.64&1    \\
     J154254.21+061228.5&1821-53167-260&  25380 (290)& 7.83 (0.04)& 0.55 (0.02)& 10.06&  7.23&1    \\
     J154258.73+353828.7&1402-52872-570&   7270 (90)& 8.00 (0.17)& 0.59 (0.10)& 13.44&  9.16&     \\
     J154308.09+370619.9&1416-52875-379&   9360 (60)& 8.39 (0.08)& 0.84 (0.05)& 13.04&  9.14&     \\
     J154318.28+492240.5&0796-52401-189&  33970 (270)& 7.82 (0.06)& 0.57 (0.03)&  9.42&  6.82&     \\
     J154344.49+293416.4&1389-53135-051&  21470 (400)& 7.75 (0.06)& 0.50 (0.03)& 10.26&  7.52&     \\
     J154356.87$-$015942.6&0926-52413-111&  15380 (580)& 8.21 (0.09)& 0.74 (0.05)& 11.54&  8.45&     \\
     J154409.48+392002.0&1680-53171-155&  12770 (260)& 8.08 (0.06)& 0.66 (0.04)& 11.66&  8.57&     \\
     J154424.06+364649.7&1416-52875-476&  13130 (490)& 8.00 (0.12)& 0.61 (0.07)& 11.50&  8.51&     \\
     J154431.47+060104.3&1821-53167-167&   7480 (100)& 7.93 (0.18)& 0.55 (0.10)& 13.22&  9.08&     \\
     J154436.75+054820.6&1821-53167-174&   8860 (110)& 8.60 (0.13)& 0.98 (0.08)& 13.63&  9.41&     \\
     J154443.55+003817.8&0342-51691-382&  24730 (830)& 7.90 (0.12)& 0.58 (0.06)& 10.22&  7.35&     \\
     J154448.25+455039.0&1333-52782-565&  50170 (1350)& 7.89 (0.11)& 0.64 (0.05)&  8.99&  6.34&     \\
     J154456.80+422620.7&1053-52468-535&  25950 (370)& 7.98 (0.06)& 0.63 (0.03)& 10.25&  7.28&     \\
     J154456.80+451521.9&1333-52782-574&  76080 (2160)& 7.47 (0.08)& 0.56 (0.02)&  7.69&  5.64&6    \\
     J154459.10+370729.6&1416-52875-454&  35430 (640)& 7.35 (0.11)& 0.42 (0.02)&  8.52&  7.08&     \\
     J154511.83+561636.3&0617-52072-169&   9250 (40)& 7.99 (0.07)& 0.59 (0.04)& 12.46&  8.87&     \\
     J154543.01+570101.1&0617-52072-530&  10740 (90)& 8.06 (0.07)& 0.64 (0.04)& 12.03&  8.74&     \\
     J154545.34+032150.0&0594-52045-478&  16080 (400)& 8.01 (0.07)& 0.62 (0.04)& 11.16&  8.24&     \\
     J154603.81+493731.5&0796-52401-080&  10470 (80)& 8.40 (0.07)& 0.85 (0.04)& 12.65&  8.99&1    \\
     J154620.50+010848.6&0342-51691-410&  12420 (420)& 8.62 (0.10)& 1.00 (0.06)& 12.57&  9.03&     \\
     J154636.75+392945.8&1680-53171-599&  15400 (480)& 7.85 (0.09)& 0.53 (0.05)& 11.02&  8.20&     \\
     J154639.83+005916.7&0342-51691-419&  12240 (250)& 8.12 (0.08)& 0.68 (0.05)& 11.78&  8.65&     \\
     J154647.29$-$005003.6&0342-51691-211&  21310 (420)& 7.43 (0.06)& 0.41 (0.01)&  9.69&  7.71&     \\
     J154651.85+290551.0&1390-53142-266&  19420 (400)& 7.72 (0.07)& 0.48 (0.03)& 10.41&  7.72&     \\
     J154728.82+290206.8&1390-53142-274&  34410 (900)& 7.53 (0.18)& 0.46 (0.06)&  8.91&  6.81&     \\
     J154800.93+360754.7&1416-52875-063&   7600 (110)& 8.04 (0.18)& 0.62 (0.11)& 13.32&  9.13&     \\
     J154800.98+571537.3&0617-52072-563&  10080 (50)& 8.01 (0.06)& 0.61 (0.04)& 12.17&  8.78&     \\
     J154813.22+504733.6&0796-52401-532&  12800 (190)& 7.93 (0.05)& 0.57 (0.03)& 11.45&  8.48&     \\
     J154828.70+361430.5&1416-52875-077&  18630 (380)& 7.92 (0.07)& 0.57 (0.04)& 10.77&  7.93&1    \\
     J154832.75$-$001717.9&0342-51691-155&   9980 (70)& 8.68 (0.07)& 1.03 (0.04)& 13.34&  9.32&     \\
     J154833.29+353733.0&1417-53141-348&   8640 (100)& 8.36 (0.13)& 0.82 (0.09)& 13.31&  9.22&     \\
     J154846.00+405728.8&1053-52468-095&  12140 (430)& 8.11 (0.11)& 0.67 (0.07)& 11.79&  8.67&4    \\
     J154914.20+442149.1&1333-52782-078&  30030 (310)& 7.87 (0.07)& 0.58 (0.03)&  9.76&  7.01&1    \\
     J155031.67+353824.5&1416-52875-005&  10960 (120)& 8.37 (0.07)& 0.84 (0.05)& 12.46&  8.93&     \\
     J155035.20+402558.5&1054-52516-398&  58570 (860)& 7.59 (0.05)& 0.55 (0.02)&  8.24&  6.12&     \\
     J155041.25+320224.5&1580-53145-519&  17700 (360)& 8.18 (0.06)& 0.73 (0.04)& 11.25&  8.23&2    \\
     J155052.40+495219.4&0812-52352-373&  24820 (570)& 8.09 (0.08)& 0.69 (0.05)& 10.51&  7.54&     \\
     J155114.82+322206.8&1404-52825-308&   8360 (60)& 8.28 (0.09)& 0.78 (0.06)& 13.31&  9.19&     \\
     J155124.56+031153.2&0594-52045-620&  46000 (2380)& 7.70 (0.22)& 0.55 (0.08)&  8.75&  6.50&2    \\
     J155135.44+095202.1&1726-53137-459&  19330 (620)& 8.06 (0.10)& 0.66 (0.06)& 10.91&  8.01&     \\
     J155205.59+433825.8&1334-52764-436&  35650 (1270)& 7.69 (0.22)& 0.52 (0.09)&  9.12&  6.79&4    \\
     J155222.54+003724.4&0342-51691-640&  29120 (500)& 7.63 (0.09)& 0.47 (0.04)&  9.46&  7.03&1    \\
     J155238.21+003910.3&0342-51691-639&  19610 (590)& 9.13 (0.09)& 1.25 (0.03)& 12.84&  8.88&1    \\
     J155243.05$-$000524.6&0342-51691-029&  22750 (720)& 8.00 (0.10)& 0.63 (0.06)& 10.52&  7.64&     \\
     J155245.12+413707.4&1053-52468-033&   9640 (70)& 8.31 (0.09)& 0.80 (0.06)& 12.81&  9.04&     \\
     J155321.23+391912.6&1054-52516-287&  20930 (490)& 8.20 (0.07)& 0.74 (0.04)& 10.98&  8.00&     \\
     J155345.59+342859.1&1417-53141-201&  28630 (400)& 8.02 (0.07)& 0.66 (0.04)& 10.10&  7.09&     \\
     J155359.87+082131.3&1726-53137-052&  16830 (160)& 8.30 (0.03)& 0.80 (0.02)& 11.53&  8.37&     \\
     J155412.84+011119.8&0343-51692-402&  19290 (510)& 7.73 (0.08)& 0.48 (0.04)& 10.44&  7.73&     \\
     J155426.80+353827.4&1417-53141-489&  11830 (180)& 8.18 (0.06)& 0.72 (0.04)& 11.95&  8.72&     \\
     J155508.80+314905.2&1404-52825-287&  65400 (5050)& 7.50 (0.25)& 0.54 (0.07)&  7.93&  5.97&     \\
     J155518.47+023919.1&0595-52023-267&  19340 (400)& 7.82 (0.07)& 0.53 (0.03)& 10.57&  7.76&     \\
     J155521.14+411650.1&1054-52516-529&  31900 (360)& 7.83 (0.08)& 0.57 (0.04)&  9.57&  6.91&4    \\
     J155545.27+343803.9&1417-53141-134&  21540 (190)& 7.84 (0.03)& 0.54 (0.01)& 10.38&  7.54&     \\
     J155548.91+060510.5&1822-53172-477&  18520 (400)& 8.06 (0.07)& 0.66 (0.04)& 10.99&  8.07&     \\
     J155554.25+545417.5&0619-52056-475&  30120 (830)& 7.87 (0.17)& 0.58 (0.08)&  9.74&  7.04&4    \\
     J155605.26+320506.9&1404-52825-169&  32410 (130)& 8.26 (0.03)& 0.80 (0.02)& 10.22&  7.18&     \\
     J155644.24+380526.5&1681-53172-600&  13540 (670)& 8.10 (0.12)& 0.67 (0.07)& 11.59&  8.55&     \\
     J155708.48+282336.0&1392-52822-322&  12310 (240)& 7.79 (0.09)& 0.49 (0.04)& 11.32&  8.45&     \\
     J155711.70+483003.3&0812-52352-153&  16100 (510)& 8.11 (0.09)& 0.68 (0.06)& 11.31&  8.32&     \\
     J155720.77+091624.7&1726-53137-624&  23240 (630)& 7.67 (0.09)& 0.47 (0.04)&  9.98&  7.38&2    \\
     J155745.40+554609.7&0619-52056-598&  60410 (2770)& 7.65 (0.15)& 0.57 (0.05)&  8.33&  6.15&6    \\
     J155811.46+312706.4&1404-52825-090&  12770 (440)& 8.30 (0.10)& 0.80 (0.07)& 11.98&  8.74&     \\
     J155833.66+052927.8&1822-53172-083&  13610 (590)& 8.37 (0.10)& 0.84 (0.07)& 12.00&  8.72&1    \\
     J155852.78+421051.9&1334-52764-041&  13400 (210)& 8.18 (0.04)& 0.72 (0.03)& 11.73&  8.58&     \\
     J155853.21+023138.2&0595-52023-136&  18640 (210)& 7.95 (0.04)& 0.59 (0.02)& 10.81&  7.94&4    \\
     J155854.76+062535.4&1822-53172-589&  22550 (640)& 7.78 (0.09)& 0.51 (0.04)& 10.20&  7.46&     \\
     J155913.78+382133.5&1055-52761-347&  13870 (310)& 7.96 (0.03)& 0.59 (0.02)& 11.35&  8.40&     \\
     J155919.81+314856.1&1404-52825-052&  12740 (330)& 8.29 (0.08)& 0.79 (0.05)& 11.97&  8.72&     \\
     J155933.60+324741.1&1404-52825-548&  11220 (230)& 8.37 (0.12)& 0.84 (0.07)& 12.39&  8.91&     \\
     J155953.39+510500.3&0620-52375-455&  17850 (460)& 8.07 (0.08)& 0.66 (0.05)& 11.06&  8.14&     \\
     J155955.79+274739.1&1392-52822-407&  14720 (360)& 7.96 (0.06)& 0.59 (0.03)& 11.25&  8.33&     \\
     J160008.07$-$000840.4&0343-51692-078&   9820 (100)& 8.37 (0.11)& 0.83 (0.07)& 12.84&  9.07&1    \\
     J160018.91+515403.1&0620-52375-520&   9460 (100)& 8.23 (0.12)& 0.74 (0.08)& 12.74&  9.00&     \\
     J160024.21+274321.1&1392-52822-498&  34220 (630)& 7.83 (0.13)& 0.58 (0.06)&  9.43&  6.82&     \\
     J160047.81+415135.9&1335-52824-372&  22880 (540)& 7.94 (0.07)& 0.59 (0.04)& 10.41&  7.53&     \\
     J160059.83+362609.9&1682-53173-429&  24020 (290)& 7.87 (0.04)& 0.56 (0.02)& 10.23&  7.35&4    \\
     J160102.52+022614.5&0595-52023-051&  26440 (870)& 7.78 (0.13)& 0.53 (0.06)&  9.89&  7.19&     \\
     J160111.28+480430.6&0812-52352-015&  10660 (170)& 8.24 (0.12)& 0.75 (0.08)& 12.33&  8.88&     \\
     J160112.70+531700.0&0621-52055-253&   6800 (40)& 8.11 (0.07)& 0.66 (0.05)& 13.87&  9.30&     \\
     J160135.34+361439.8&1682-53173-475&  20420 (290)& 7.86 (0.04)& 0.55 (0.02)& 10.52&  7.67&     \\
     J160153.23+273547.1&1391-52817-634&   7000 (80)& 8.03 (0.15)& 0.61 (0.09)& 13.63&  9.21&     \\
     J160215.04+491314.0&0622-52054-321&  25810 (300)& 7.87 (0.04)& 0.57 (0.02)& 10.10&  7.21&     \\
     J160234.65+264422.2&1392-52822-136&   7050 (110)& 7.97 (0.20)& 0.57 (0.11)& 13.51&  9.17&     \\
     J160235.33+351806.0&1682-53173-247&  18630 (270)& 7.87 (0.05)& 0.55 (0.02)& 10.70&  7.87&     \\
     J160241.44+332301.4&1418-53142-165&   7460 (70)& 7.84 (0.13)& 0.50 (0.07)& 13.11&  9.02&     \\
     J160246.46+303914.4&1405-52826-283&  59480 (1620)& 7.19 (0.09)& 0.44 (0.03)&  7.47&  5.38&1    \\
     J160301.32+385054.6&1055-52761-463&  12700 (360)& 7.80 (0.11)& 0.50 (0.06)& 11.29&  8.43&     \\
     J160312.62+474738.1&0813-52354-454&  19870 (270)& 7.56 (0.04)& 0.44 (0.01)& 10.09&  7.83&     \\
     J160401.48+463249.5&0813-52354-167&  13450 (290)& 8.18 (0.06)& 0.71 (0.04)& 11.71&  8.57&     \\
     J160417.20+454715.2&0813-52354-201&  31140 (310)& 7.84 (0.07)& 0.57 (0.03)&  9.63&  6.95&     \\
     J160433.06+460704.7&0813-52354-135&  24880 (460)& 7.85 (0.07)& 0.56 (0.03)& 10.14&  7.28&     \\
     J160450.94+362030.0&1682-53173-519&  13310 (540)& 8.08 (0.12)& 0.66 (0.07)& 11.60&  8.55&     \\
     J160530.50+322521.3&1419-53144-309&  32430 (420)& 7.85 (0.10)& 0.58 (0.04)&  9.56&  6.89&     \\
     J160530.82+374428.3&1055-52761-204&   9280 (50)& 8.34 (0.07)& 0.81 (0.04)& 12.99&  9.10&     \\
     J160534.16+500650.4&0620-52375-075&  26020 (400)& 7.94 (0.06)& 0.61 (0.03)& 10.18&  7.24&     \\
     J160551.75+353223.3&1682-53173-099&  33900 (690)& 7.66 (0.14)& 0.50 (0.06)&  9.16&  6.83&     \\
     J160554.52$-$002811.1&0344-51693-111&   9450 (30)& 8.28 (0.04)& 0.77 (0.02)& 12.83&  9.03&2    \\
     J160616.54$-$003551.9&0345-51690-267&  12480 (360)& 8.50 (0.09)& 0.93 (0.05)& 12.36&  8.90&     \\
     J160625.39+515241.8&0620-52375-633&   8320 (100)& 8.10 (0.15)& 0.66 (0.09)& 13.04&  9.06&     \\
     J160643.23+435320.0&1170-52756-388&  16010 (410)& 7.83 (0.08)& 0.52 (0.04)& 10.92&  8.12&     \\
     J160655.28+424526.3&1170-52756-219&  31950 (430)& 7.82 (0.10)& 0.56 (0.04)&  9.54&  6.91&4    \\
     J160659.76+421708.5&1170-52756-306&  37720 (1630)& 8.13 (0.21)& 0.74 (0.12)&  9.75&  6.80&4    \\
     J160723.25+300837.5&1405-52826-087&  26070 (500)& 7.61 (0.07)& 0.48 (0.03)&  9.61&  6.75&     \\
     J160728.47+434313.2&1170-52756-463&  24870 (700)& 7.99 (0.10)& 0.63 (0.06)& 10.35&  7.41&     \\
     J160738.13+435800.0&1170-52756-428&  32500 (380)& 7.74 (0.09)& 0.53 (0.04)&  9.39&  6.89&     \\
     J160755.04+471707.4&0813-52354-597&  17910 (340)& 7.91 (0.06)& 0.57 (0.03)& 10.82&  7.99&     \\
     J160840.91+425652.5&1170-52756-148&   8600 (40)& 8.15 (0.06)& 0.69 (0.04)& 13.00&  9.06&     \\
     J160849.68+432342.6&1170-52756-496&  24840 (650)& 7.93 (0.09)& 0.60 (0.05)& 10.26&  7.35&     \\
     J160916.73$-$000701.0&0345-51690-198&   9890 (60)& 8.09 (0.07)& 0.66 (0.04)& 12.36&  8.86&     \\
     J160918.48$-$003118.8&0345-51690-197&   7050 (110)& 7.87 (0.20)& 0.52 (0.11)& 13.38&  9.11&     \\
     J161007.97+005137.3&0345-51690-446&  27070 (730)& 7.91 (0.11)& 0.59 (0.06)& 10.04&  7.17&     \\
     J161021.27+414346.5&1170-52756-183&  10980 (150)& 8.46 (0.09)& 0.90 (0.06)& 12.61&  9.00&     \\
     J161033.86+491536.7&0622-52054-466&  26480 (770)& 7.54 (0.12)& 0.45 (0.04)&  9.46&  6.94&4    \\
     J161044.07+403252.5&1335-52824-016&  18890 (540)& 7.53 (0.10)& 0.43 (0.02)& 10.12&  7.95&     \\
     J161102.84+370641.1&1056-52764-462&  23300 (510)& 7.84 (0.07)& 0.55 (0.04)& 10.24&  7.41&     \\
     J161113.14+464044.3&0813-52354-030&  10340 (110)& 7.95 (0.08)& 0.57 (0.05)& 11.98&  8.72&4    \\
     J161145.88+010327.7&0345-51690-565&  10930 (220)& 7.94 (0.10)& 0.57 (0.06)& 11.80&  8.67&4    \\
     J161219.17+374307.4&1056-52764-405&   8150 (60)& 8.04 (0.09)& 0.62 (0.06)& 13.04&  9.05&     \\
     J161239.06+455132.2&0814-52370-403&  12450 (540)& 8.52 (0.10)& 0.94 (0.06)& 12.40&  8.93&4    \\
     J161257.83+524145.7&0623-52051-519&   7800 (110)& 8.24 (0.17)& 0.75 (0.11)& 13.52&  9.26&     \\
     J161302.48+372008.3&1056-52764-447&  10460 (130)& 8.30 (0.11)& 0.79 (0.07)& 12.49&  8.94&     \\
     J161306.52+402221.4&1336-52759-549&   7750 (70)& 7.96 (0.12)& 0.57 (0.07)& 13.13&  9.06&     \\
     J161331.29+505408.2&0623-52051-113&   9270 (40)& 8.33 (0.06)& 0.80 (0.04)& 12.98&  9.09&     \\
     J161426.13+434034.3&0814-52443-206&   9110 (60)& 8.26 (0.08)& 0.76 (0.05)& 12.94&  9.06&     \\
     J161444.31+364612.3&1056-52764-173&  35720 (960)& 7.74 (0.16)& 0.54 (0.07)&  9.19&  6.78&     \\
     J161646.82+460433.3&0814-52443-615&  10260 (40)& 8.59 (0.03)& 0.98 (0.02)& 13.06&  9.22&     \\
     J161715.94+475941.5&0624-52377-387&  16860 (130)& 8.04 (0.02)& 0.64 (0.01)& 11.12&  8.17&     \\
     J161733.56+382345.6&1336-52759-068&  22300 (730)& 7.87 (0.10)& 0.56 (0.05)& 10.36&  7.54&     \\
     J161737.63+432443.8&0815-52374-390&  11380 (150)& 8.21 (0.07)& 0.73 (0.04)& 12.09&  8.78&     \\
     J161844.39+432750.3&0815-52374-385&  31120 (360)& 7.70 (0.08)& 0.51 (0.03)&  9.42&  6.95&4    \\
     J161918.81+384526.9&1336-52759-005&  18650 (350)& 7.82 (0.06)& 0.52 (0.03)& 10.62&  7.83&     \\
     J161929.62+291538.4&1407-52886-487&  19970 (550)& 7.87 (0.09)& 0.55 (0.04)& 10.58&  7.74&     \\
     J161931.74+005730.9&0346-51693-576&   8990 (130)& 7.49 (0.20)& 0.38 (0.07)& 11.80&  8.97&4    \\
     J161938.33+342450.8&1057-52522-281&  24280 (700)& 7.93 (0.10)& 0.60 (0.05)& 10.30&  7.41&     \\
     J161953.47+290025.7&1407-52886-514&  10480 (110)& 8.40 (0.09)& 0.85 (0.06)& 12.65&  9.00&     \\
     J162024.40$-$000545.9&0364-52000-312&  21060 (240)& 7.25 (0.04)& 0.37 (0.01)&  9.38&  7.67&     \\
     J162041.72+453037.1&0624-52377-273&  23440 (720)& 7.48 (0.10)& 0.42 (0.02)&  9.61&  7.60&     \\
     J162048.06+352747.9&1057-52522-517&   9230 (100)& 8.50 (0.12)& 0.92 (0.08)& 13.30&  9.29&     \\
     J162054.50+433026.4&0815-52374-467&   7130 (90)& 7.88 (0.16)& 0.52 (0.09)& 13.35&  9.10&     \\
     J162100.34+384037.9&1337-52767-533&  13110 (480)& 7.85 (0.11)& 0.53 (0.06)& 11.31&  8.43&     \\
     J162106.46+434126.8&0815-52374-470&  27480 (260)& 8.04 (0.04)& 0.66 (0.02)& 10.22&  7.19&     \\
     J162238.03+003937.2&0364-52000-393&  16290 (450)& 7.84 (0.09)& 0.53 (0.04)& 10.90&  8.10&     \\
     J162324.05+343647.7&1057-52522-150&   7560 (40)& 8.16 (0.08)& 0.69 (0.05)& 13.52&  9.21&4    \\
     J162324.89$-$011123.8&0364-52000-258&  20180 (300)& 7.95 (0.05)& 0.59 (0.03)& 10.67&  7.79&     \\
     J162351.64+403211.3&1172-52759-378&  45150 (1430)& 7.84 (0.13)& 0.61 (0.06)&  9.03&  6.48&4    \\
     J162420.69+474654.5&0624-52377-596&  37520 (670)& 7.75 (0.09)& 0.55 (0.04)&  9.13&  6.70&     \\
     J162425.78+295018.7&1421-53149-466&   9540 (90)& 7.95 (0.12)& 0.57 (0.07)& 12.29&  8.82&     \\
     J162425.84+364148.9&1338-52765-383&  12960 (420)& 7.92 (0.11)& 0.56 (0.06)& 11.41&  8.47&     \\
     J162431.66$-$002248.3&0364-52000-181&  23590 (590)& 7.83 (0.09)& 0.54 (0.04)& 10.20&  7.39&4    \\
     J162508.49+283515.4&1408-52822-379&   7320 (100)& 7.77 (0.19)& 0.46 (0.10)& 13.09&  9.01&2    \\
     J162514.88+302610.8&1421-53149-419&  71630 (3860)& 7.58 (0.17)& 0.58 (0.05)&  7.98&  5.88&     \\
     J162540.54+231720.3&1572-53177-267&  43060 (1210)& 7.62 (0.13)& 0.52 (0.04)&  8.71&  6.54&     \\
     J162555.28+375920.6&1337-52767-623&   7070 (90)& 8.32 (0.15)& 0.80 (0.10)& 14.03&  9.48&     \\
     J162614.00+473840.8&0624-52377-634&   9250 (20)& 8.37 (0.03)& 0.83 (0.02)& 13.06&  9.13&2    \\
     J162618.67+272524.3&1408-52822-471&  21110 (560)& 7.82 (0.08)& 0.53 (0.04)& 10.40&  7.60&     \\
     J162630.85$-$003315.1&0364-52000-143&  25600 (180)& 8.16 (0.03)& 0.73 (0.02)& 10.55&  7.52&     \\
     J162644.20+490007.2&0625-52145-485&  10110 (60)& 8.36 (0.06)& 0.83 (0.04)& 12.71&  9.01&     \\
     J162659.85+491803.3&0625-52145-489&   9480 (20)& 8.28 (0.03)& 0.78 (0.02)& 12.82&  9.02&     \\
     J162752.26+332153.6&1058-52520-232&  14570 (370)& 8.57 (0.05)& 0.97 (0.03)& 12.23&  8.77&     \\
     J162825.97+333450.6&1058-52520-509&  26040 (350)& 7.93 (0.05)& 0.60 (0.03)& 10.16&  7.23&     \\
     J162844.64+323015.5&1058-52520-242&  14680 (310)& 7.81 (0.06)& 0.51 (0.03)& 11.03&  8.22&     \\
     J162847.77+225039.6&1572-53177-204&  13770 (650)& 8.19 (0.11)& 0.73 (0.07)& 11.70&  8.59&     \\
     J162918.99+004551.6&0364-52000-611&   9940 (30)& 8.62 (0.04)& 1.00 (0.02)& 13.24&  9.29&     \\
     J162942.08+242527.5&1572-53177-421&  27540 (700)& 7.79 (0.11)& 0.53 (0.05)&  9.82&  7.12&     \\
     J162954.55+340704.1&1058-52520-539&  24410 (390)& 7.98 (0.06)& 0.62 (0.03)& 10.36&  7.41&     \\
     J163009.46+351305.9&1338-52765-130&  10130 (70)& 8.40 (0.07)& 0.86 (0.04)& 12.78&  9.05&     \\
     J163020.07+381645.9&1173-52790-478&  16420 (430)& 7.96 (0.08)& 0.59 (0.04)& 11.05&  8.17&     \\
     J163023.14+223647.6&1571-53174-351&  13270 (670)& 7.84 (0.11)& 0.52 (0.06)& 11.26&  8.42&     \\
     J163034.21+385735.2&1173-52790-460&  19840 (170)& 7.85 (0.03)& 0.54 (0.01)& 10.56&  7.70&     \\
     J163051.11+292037.8&1421-53149-585&  12750 (390)& 7.94 (0.11)& 0.57 (0.06)& 11.46&  8.50&     \\
     J163153.44+392358.1&1173-52790-540&  11530 (180)& 7.91 (0.09)& 0.55 (0.05)& 11.62&  8.59&     \\
     J163212.56+284238.3&1421-53149-023&  15630 (520)& 8.10 (0.09)& 0.67 (0.05)& 11.34&  8.35&     \\
     J163218.84+404619.0&0817-52381-437&  27220 (350)& 7.90 (0.06)& 0.59 (0.03)& 10.01&  7.13&     \\
     J163243.65+473100.8&0627-52144-398&  10000 (90)& 8.69 (0.09)& 1.04 (0.05)& 13.34&  9.32&     \\
     J163328.04+233346.4&1571-53174-324&  24800 (330)& 7.92 (0.05)& 0.59 (0.03)& 10.25&  7.32&     \\
     J163335.42+350345.9&1339-52767-376&   8930 (100)& 8.14 (0.14)& 0.69 (0.09)& 12.84&  9.02&     \\
     J163335.85+285156.0&1421-53149-033&  12330 (310)& 7.96 (0.10)& 0.58 (0.06)& 11.54&  8.55&     \\
     J163348.09+220524.8&1571-53174-222&  10510 (130)& 8.23 (0.11)& 0.75 (0.07)& 12.37&  8.89&     \\
     J163527.63+223530.8&1571-53174-479&  22220 (580)& 7.88 (0.08)& 0.56 (0.04)& 10.38&  7.55&2    \\
     J163542.57+262257.6&1409-52824-588&  34910 (780)& 7.56 (0.14)& 0.47 (0.05)&  8.93&  6.75&     \\
     J163604.37+253640.3&1409-52824-105&  23010 (670)& 7.74 (0.09)& 0.50 (0.04)& 10.12&  7.41&     \\
     J163618.65+412153.0&0816-52379-014&  88440 (14960)& 7.16 (0.39)& 0.53 (0.10)&  6.81&  5.03&     \\
     J163627.51+260832.5&1409-52824-640&  30810 (640)& 7.70 (0.14)& 0.51 (0.06)&  9.43&  6.97&1    \\
     J163627.68$-$002950.3&0348-51671-144&  20690 (520)& 8.05 (0.08)& 0.65 (0.04)& 10.78&  7.88&     \\
     J163631.45+230655.2&1572-53177-021&  17430 (200)& 7.89 (0.04)& 0.56 (0.02)& 10.84&  8.00&     \\
     J163653.42+400440.3&0817-52381-152&   7440 (90)& 8.02 (0.16)& 0.61 (0.09)& 13.37&  9.14&     \\
     J163659.28+354519.7&1174-52782-305&  20890 (630)& 7.97 (0.09)& 0.61 (0.05)& 10.63&  7.78&     \\
     J163708.04+474559.9&0627-52144-589&  14650 (340)& 7.95 (0.05)& 0.58 (0.03)& 11.23&  8.32&4    \\
     J163716.25+401600.9&0817-52381-538&  22440 (470)& 8.17 (0.07)& 0.73 (0.04)& 10.80&  7.85&     \\
     J163729.21+011000.8&0348-51671-572&   7150 (40)& 8.05 (0.07)& 0.62 (0.05)& 13.58&  9.20&     \\
     J163729.22+011000.8&0348-51696-575&   7070 (50)& 8.06 (0.10)& 0.63 (0.06)& 13.63&  9.21&     \\
     J163800.36+004717.7&0348-51671-579&  64370 (4770)& 7.44 (0.24)& 0.52 (0.07)&  7.85&  5.92&     \\
     J163800.37+004717.8&0348-51696-572&  66860 (6850)& 7.40 (0.31)& 0.52 (0.09)&  7.70&  5.84&6    \\
     J163910.11+315947.1&1340-52781-494&  69680 (4330)& 7.03 (0.18)& 0.43 (0.05)&  6.92&  4.75&     \\
     J163919.03+455341.4&0627-52144-080&   9840 (120)& 8.25 (0.13)& 0.75 (0.09)& 12.62&  8.97&1    \\
     J163920.29+403041.5&0817-52381-568&   8320 (20)& 8.32 (0.03)& 0.80 (0.02)& 13.39&  9.22&     \\
     J164001.65+232817.7&1571-53174-578&  14450 (650)& 8.04 (0.08)& 0.64 (0.05)& 11.40&  8.43&     \\
     J164031.98+222928.3&1571-53174-080&   7550 (60)& 8.02 (0.10)& 0.60 (0.06)& 13.31&  9.12&1    \\
     J164054.60+380842.6&0818-52395-415&   9670 (80)& 8.30 (0.09)& 0.79 (0.06)& 12.77&  9.02&     \\
     J164125.22+405406.0&0628-52083-137&   8680 (100)& 8.69 (0.13)& 1.03 (0.08)& 13.87&  9.46&     \\
     J164137.85+254346.9&1423-53167-475&   7270 (100)& 8.03 (0.17)& 0.61 (0.10)& 13.48&  9.17&     \\
     J164205.84+382218.1&0818-52395-446&  44200 (2010)& 7.58 (0.20)& 0.50 (0.07)&  8.60&  6.51&4    \\
     J164216.62+225627.8&1571-53174-624&  13060 (150)& 8.21 (0.03)& 0.74 (0.02)& 11.81&  8.62&     \\
     J164248.60+382411.1&0818-52395-476&  19960 (360)& 8.43 (0.06)& 0.89 (0.04)& 11.45&  8.27&     \\
     J164255.17+393105.2&0818-52395-509&  25790 (280)& 7.87 (0.04)& 0.57 (0.02)& 10.08&  7.21&     \\
     J164258.28+315553.6&1340-52781-565&  27560 (260)& 7.99 (0.04)& 0.63 (0.02)& 10.12&  7.14&     \\
     J164418.86+384230.6&0818-52395-489&  19000 (250)& 7.73 (0.04)& 0.48 (0.02)& 10.46&  7.74&     \\
     J164450.91+232541.5&1414-53135-165&  23090 (500)& 7.46 (0.07)& 0.42 (0.01)&  9.59&  7.59&     \\
     J164508.59+292328.7&1342-52793-225&   7110 (80)& 7.60 (0.16)& 0.41 (0.06)& 12.93&  9.26&     \\
     J164537.73+295442.1&1343-52790-308&  12820 (370)& 8.21 (0.09)& 0.74 (0.06)& 11.84&  8.66&     \\
     J164539.75+305931.7&1343-52790-336&   7060 (110)& 7.78 (0.22)& 0.47 (0.11)& 13.25&  9.06&8    \\
     J164557.57+641448.4&0349-51699-330&   9180 (100)& 8.31 (0.12)& 0.80 (0.08)& 12.99&  9.09&     \\
     J164610.76+443321.7&0629-52051-549&  59850 (3960)& 7.86 (0.21)& 0.65 (0.09)&  8.72&  6.18&6    \\
     J164615.60+422349.2&0628-52083-629&  18410 (620)& 7.89 (0.11)& 0.56 (0.06)& 10.74&  7.95&4    \\
     J164631.34+215124.6&1569-53168-404&   9690 (90)& 8.09 (0.12)& 0.65 (0.07)& 12.43&  8.88&     \\
     J164829.90+321029.9&1341-52786-044&  21740 (680)& 8.26 (0.10)& 0.78 (0.06)& 11.00&  8.01&     \\
     J164848.26+440245.9&0629-52051-030&  26860 (730)& 8.00 (0.11)& 0.64 (0.06)& 10.20&  7.25&     \\
     J164858.29+364825.4&0819-52409-437&   9540 (40)& 8.47 (0.05)& 0.90 (0.03)& 13.12&  9.20&     \\
     J164915.80+200354.4&1569-53168-103&   8720 (80)& 8.21 (0.11)& 0.73 (0.07)& 13.03&  9.08&     \\
     J164925.64+310932.3&1343-52790-406&   9560 (70)& 7.71 (0.11)& 0.45 (0.04)& 11.92&  8.96&     \\
     J165002.57+420250.3&0631-52079-389&   9820 (100)& 8.54 (0.11)& 0.94 (0.07)& 13.13&  9.24&     \\
     J165005.16+390426.3&0630-52050-083&  27850 (950)& 7.36 (0.16)& 0.41 (0.04)&  9.02&  7.13&1,4  \\
     J165020.53+301021.2&1343-52790-174&  11060 (110)& 8.63 (0.06)& 1.00 (0.04)& 12.88&  9.17&     \\
     J165117.86+365504.6&0819-52409-552&  10980 (90)& 8.26 (0.05)& 0.77 (0.03)& 12.28&  8.86&     \\
     J165128.82+633438.2&0349-51699-265&  14940 (240)& 7.80 (0.05)& 0.51 (0.02)& 11.00&  8.19&     \\
     J165144.33+324948.7&1175-52791-117&  42440 (1640)& 7.66 (0.18)& 0.53 (0.07)&  8.79&  6.57&     \\
     J165226.16+323239.2&1175-52791-101&  31250 (590)& 7.17 (0.14)& 0.38 (0.04)&  8.41&  7.31&2    \\
     J165236.80+353437.4&0820-52438-285&   8810 (110)& 8.18 (0.15)& 0.71 (0.09)& 12.94&  9.05&     \\
     J165305.00+195159.4&1568-53169-493&  13860 (380)& 8.29 (0.06)& 0.79 (0.04)& 11.85&  8.63&     \\
     J165306.26+190502.9&1568-53169-144&  12270 (80)& 7.73 (0.03)& 0.46 (0.02)& 11.24&  8.40&     \\
     J165318.75+371027.2&0820-52438-321&  20330 (130)& 8.21 (0.02)& 0.75 (0.01)& 11.06&  8.04&     \\
     J165349.28+403742.3&0631-52079-124&  27060 (520)& 7.66 (0.08)& 0.47 (0.03)&  9.66&  7.14&     \\
     J165356.27+625451.3&0349-51699-208&  13760 (610)& 8.00 (0.07)& 0.61 (0.04)& 11.42&  8.47&     \\
     J165431.23+305659.4&1343-52790-615&   7700 (110)& 8.29 (0.17)& 0.78 (0.11)& 13.65&  9.33&     \\
     J165519.59+351755.7&0820-52438-203&  13300 (290)& 8.32 (0.05)& 0.81 (0.04)& 11.95&  8.69&     \\
     J165555.50+362442.9&0820-52438-466&   9660 (50)& 8.34 (0.06)& 0.82 (0.04)& 12.85&  9.06&     \\
     J165628.10+192308.7&1568-53169-039&  15630 (120)& 7.97 (0.02)& 0.60 (0.01)& 11.16&  8.23&     \\
     J165714.86+371513.5&0820-52438-459&   9600 (40)& 8.32 (0.05)& 0.80 (0.04)& 12.84&  9.04&     \\
     J165737.91+620102.1&0351-51780-385&  24150 (820)& 7.81 (0.11)& 0.54 (0.06)& 10.13&  7.35&     \\
     J165747.04+624417.5&0349-51699-097&  13290 (350)& 8.06 (0.08)& 0.65 (0.05)& 11.57&  8.52&     \\
     J165815.52+363815.9&0820-52438-516&  10990 (160)& 8.23 (0.10)& 0.74 (0.06)& 12.22&  8.84&     \\
     J165816.35+221044.5&1415-52885-512&   6750 (120)& 8.01 (0.24)& 0.60 (0.14)& 13.76&  9.25&     \\
     J165819.31+312228.8&1176-52791-087&  20310 (360)& 7.95 (0.05)& 0.60 (0.03)& 10.67&  7.79&     \\
     J165823.47+173121.5&1567-53172-082&  21980 (230)& 8.26 (0.03)& 0.78 (0.02)& 10.98&  7.96&1    \\
     J165851.11+341853.2&0972-52435-475&  56730 (890)& 7.71 (0.06)& 0.58 (0.02)&  8.52&  6.20&     \\
     J165902.32+190018.1&1567-53172-481&  25530 (230)& 7.86 (0.03)& 0.56 (0.02)& 10.09&  7.22&2    \\
     J165919.49+193652.4&1567-53172-524&  17000 (430)& 7.88 (0.08)& 0.55 (0.04)& 10.89&  8.06&     \\
     J165923.88+643809.4&0349-51699-530&  20970 (230)& 8.24 (0.03)& 0.77 (0.02)& 11.04&  8.02&     \\
     J165926.57+635212.8&0349-51699-520&  10600 (40)& 8.29 (0.03)& 0.79 (0.02)& 12.43&  8.91&     \\
     J165935.58+620934.0&0351-51695-372&  12410 (70)& 8.20 (0.02)& 0.73 (0.01)& 11.88&  8.67&     \\
     J170013.05+335843.0&0972-52428-195&  26200 (680)& 8.02 (0.10)& 0.65 (0.06)& 10.29&  7.32&     \\
     J170055.38+354951.0&0820-52438-104&  11550 (80)& 8.04 (0.04)& 0.63 (0.02)& 11.80&  8.65&     \\
     J170100.07+335137.5&0973-52426-373&   9190 (70)& 8.56 (0.08)& 0.96 (0.05)& 13.42&  9.34&     \\
     J170144.73+624304.4&0349-51699-057&   8830 (10)& 8.31 (0.02)& 0.80 (0.02)& 13.15&  9.13&     \\
     J170158.83+611118.0&0351-51695-195&  11110 (60)& 8.48 (0.03)& 0.91 (0.02)& 12.60&  8.99&     \\
     J170241.49+634119.3&0349-51699-552&  21540 (450)& 7.99 (0.06)& 0.62 (0.04)& 10.60&  7.72&     \\
     J170331.68+205539.7&1425-52913-464&   9870 (50)& 8.35 (0.06)& 0.82 (0.04)& 12.78&  9.04&     \\
     J170355.91+330438.4&0974-52427-241&   9660 (100)& 7.97 (0.13)& 0.58 (0.08)& 12.27&  8.81&     \\
     J170434.49+594257.8&0353-51703-426&   7640 (110)& 7.41 (0.23)& 0.34 (0.07)& 12.34&  9.10&2    \\
     J170437.04+314543.4&0975-52411-346&  16250 (200)& 7.99 (0.04)& 0.61 (0.02)& 11.11&  8.19&2    \\
     J170459.70+384432.9&0633-52079-065&  22080 (590)& 7.92 (0.09)& 0.58 (0.04)& 10.45&  7.60&4    \\
     J170509.65+210904.4&1425-52913-510&  24940 (430)& 7.83 (0.06)& 0.55 (0.03)& 10.11&  7.27&3    \\
     J170510.22+385357.4&0633-52079-062&  25970 (470)& 7.88 (0.07)& 0.58 (0.04)& 10.10&  7.22&     \\
     J170605.49+301033.9&0975-52411-249&  16460 (500)& 8.03 (0.09)& 0.63 (0.05)& 11.15&  8.23&1,2  \\
     J170637.49+585857.8&0353-51703-233&   9980 (60)& 8.36 (0.07)& 0.83 (0.04)& 12.75&  9.03&     \\
     J170653.99+631659.5&0349-51699-030&  13960 (250)& 8.66 (0.04)& 1.03 (0.02)& 12.45&  8.88&5    \\
     J170703.99+641334.1&0350-51691-304&   7730 (70)& 8.24 (0.11)& 0.74 (0.07)& 13.55&  9.26&     \\
     J170916.86+321417.1&0976-52413-198&   9260 (70)& 8.38 (0.09)& 0.84 (0.06)& 13.07&  9.14&     \\
     J170926.94+290821.8&0977-52410-399&  21410 (290)& 7.73 (0.04)& 0.49 (0.02)& 10.24&  7.51&     \\
     J171052.35+332542.6&0976-52413-540&  12840 (330)& 8.10 (0.08)& 0.67 (0.05)& 11.67&  8.58&     \\
     J171057.15+294755.2&0977-52410-371&  17540 (360)& 8.02 (0.07)& 0.63 (0.04)& 11.03&  8.12&     \\
     J171113.00+654158.3&0350-51691-362&  11390 (70)& 8.65 (0.03)& 1.02 (0.02)& 12.84&  9.14&     \\
     J171113.24+584719.3&0353-51703-164&  56380 (4400)& 7.72 (0.28)& 0.59 (0.11)&  8.55&  6.29&     \\
     J171126.27+330556.1&0976-52413-575&  23290 (350)& 7.85 (0.05)& 0.55 (0.02)& 10.25&  7.41&     \\
     J171139.47+321028.0&0976-52413-175&  11230 (130)& 8.27 (0.07)& 0.77 (0.04)& 12.22&  8.83&     \\
     J171142.41+642847.3&0350-51691-239&  25420 (150)& 8.05 (0.02)& 0.67 (0.01)& 10.40&  7.38&     \\
     J171145.44+555444.5&0367-51997-356&  35170 (480)& 7.69 (0.09)& 0.52 (0.04)&  9.14&  6.78&4    \\
     J171153.63+233351.1&1689-53177-531&   9960 (110)& 8.37 (0.12)& 0.83 (0.07)& 12.78&  9.05&     \\
     J171210.43+562924.9&0355-51788-203&   7240 (50)& 7.92 (0.09)& 0.54 (0.05)& 13.33&  9.10&     \\
     J171213.89+310712.8&0978-52441-374&  14590 (620)& 7.87 (0.10)& 0.54 (0.06)& 11.14&  8.31&1    \\
     J171225.57+322505.7&0976-52413-597&  14430 (190)& 7.95 (0.03)& 0.58 (0.02)& 11.26&  8.33&     \\
     J171231.47+314405.7&0975-52411-625&  16740 (490)& 8.00 (0.09)& 0.62 (0.05)& 11.09&  8.19&     \\
     J171235.36+560554.1&0367-51997-350&  17870 (390)& 8.02 (0.07)& 0.63 (0.04)& 10.99&  8.09&     \\
     J171306.74+565525.6&0355-51788-217&  20810 (300)& 7.97 (0.04)& 0.61 (0.02)& 10.65&  7.76&     \\
     J171347.68+652923.5&0350-51691-518&  29230 (650)& 8.89 (0.13)& 1.16 (0.06)& 11.59&  8.15&     \\
     J171405.55+564705.3&0355-51788-135&  10440 (70)& 8.30 (0.07)& 0.79 (0.04)& 12.51&  8.94&     \\
     J171436.55+312436.3&0976-52413-006&   7830 (100)& 7.93 (0.16)& 0.56 (0.09)& 13.05&  9.03&     \\
     J171530.68+271430.9&0979-52427-399&  38480 (1090)& 7.52 (0.13)& 0.47 (0.04)&  8.71&  6.60&     \\
     J171623.76+563949.8&0367-51997-327&  12230 (280)& 8.08 (0.09)& 0.65 (0.06)& 11.73&  8.62&2    \\
     J171639.75+582134.0&0353-51703-007&  32810 (670)& 7.83 (0.15)& 0.57 (0.07)&  9.52&  6.89&     \\
     J171653.23+275209.6&0980-52431-274&  10160 (120)& 8.39 (0.12)& 0.85 (0.08)& 12.74&  9.04&     \\
     J171707.21+594550.1&0353-51703-586&  21190 (610)& 7.60 (0.09)& 0.45 (0.03)& 10.03&  7.76&3    \\
     J171728.35+283833.4&0977-52410-067&   9910 (110)& 8.25 (0.12)& 0.76 (0.08)& 12.61&  8.97&     \\
     J171747.73+302623.6&0978-52441-179&  12130 (80)& 8.01 (0.03)& 0.61 (0.02)& 11.65&  8.58&     \\
     J171810.15+610114.1&0354-51792-427&  19550 (700)& 7.87 (0.12)& 0.55 (0.06)& 10.62&  7.82&4    \\
     J171853.25+590927.5&0366-52017-342&  12660 (450)& 8.11 (0.11)& 0.68 (0.07)& 11.72&  8.62&     \\
     J171857.83+562150.2&0367-51997-416&  13490 (140)& 8.16 (0.03)& 0.71 (0.02)& 11.69&  8.55&     \\
     J171918.78+300422.0&0978-52431-112&  15720 (200)& 7.92 (0.04)& 0.57 (0.02)& 11.07&  8.19&     \\
     J172045.10+635031.8&0350-51691-007&  12070 (300)& 8.21 (0.10)& 0.73 (0.06)& 11.95&  8.73&4    \\
     J172102.38+541448.4&0367-51997-129&  54910 (4700)& 7.25 (0.30)& 0.44 (0.08)&  7.71&  5.71&     \\
     J172108.45+290350.1&0980-52431-524&  18460 (500)& 8.51 (0.08)& 0.94 (0.05)& 11.71&  8.44&     \\
     J172109.99+583223.2&0355-51788-608&  67640 (8000)& 7.09 (0.35)& 0.44 (0.10)&  7.08&  5.04&     \\
     J172211.68+281538.7&0979-52427-567&  44640 (1090)& 7.74 (0.10)& 0.56 (0.04)&  8.86&  6.50&4    \\
     J172242.46+651406.5&0350-51691-588&  19260 (580)& 7.25 (0.10)& 0.36 (0.03)&  9.58&  7.92&     \\
     J172250.66+601102.3&0354-51792-229&  19200 (630)& 7.96 (0.10)& 0.60 (0.06)& 10.77&  7.93&     \\
     J172337.35+631952.1&0352-51789-594&  20340 (420)& 8.01 (0.06)& 0.63 (0.04)& 10.75&  7.86&     \\
     J172346.68+554618.9&0367-51997-512&  11980 (180)& 8.33 (0.06)& 0.81 (0.04)& 12.16&  8.81&     \\
     J172405.37+620501.4&0352-51789-087&  13650 (590)& 7.76 (0.07)& 0.48 (0.04)& 11.11&  8.33&5    \\
     J172406.13+562003.0&0357-51813-579&  34420 (180)& 7.27 (0.04)& 0.40 (0.01)&  8.41&  7.15&3    \\
     J172428.42+583538.9&0366-52017-264&  11920 (130)& 7.92 (0.05)& 0.56 (0.03)& 11.55&  8.55&     \\
     J172433.69+623410.1&0352-51789-045&  23200 (440)& 7.51 (0.06)& 0.43 (0.01)&  9.68&  7.60&4    \\
     J172441.79+593103.2&0354-51792-124&  23150 (670)& 7.88 (0.10)& 0.56 (0.05)& 10.30&  7.47&4    \\
     J172455.37+533353.8&0359-51821-197&  22380 (460)& 7.71 (0.07)& 0.48 (0.03)& 10.11&  7.44&     \\
     J172522.97+620936.7&0352-51789-051&   7900 (50)& 8.22 (0.09)& 0.73 (0.06)& 13.44&  9.21&1    \\
     J172600.15+533104.1&0359-51821-178&  10940 (160)& 8.38 (0.10)& 0.84 (0.06)& 12.48&  8.94&     \\
     J172643.38+583732.2&0366-52017-196&  58380 (800)& 8.41 (0.05)& 0.93 (0.03)&  9.74&  6.00&     \\
     J172649.42+530640.9&0359-51821-055&  30990 (550)& 7.50 (0.12)& 0.45 (0.04)&  9.07&  6.88&     \\
     J172850.06+581316.3&0366-52017-139&  24320 (850)& 7.29 (0.12)& 0.39 (0.03)&  9.16&  7.37&     \\
     J172950.37+581808.6&0366-52017-151&  86400 (14360)& 7.66 (0.47)& 0.65 (0.15)&  7.91&  5.84&     \\
     J173020.10+613937.5&0354-51792-565&  22520 (440)& 7.85 (0.06)& 0.55 (0.03)& 10.31&  7.48&     \\
     J173101.48+623316.0&0352-51789-005&  15850 (490)& 7.37 (0.11)& 0.37 (0.03)& 10.16&  8.23&3    \\
     J173125.39+621201.4&0354-51792-603&  10530 (130)& 8.33 (0.10)& 0.81 (0.07)& 12.52&  8.95&     \\
     J173235.20+590533.4&0366-52017-591&  11050 (160)& 8.15 (0.09)& 0.69 (0.06)& 12.07&  8.78&     \\
     J173301.99+574123.9&0358-51818-447&  21380 (470)& 7.91 (0.07)& 0.58 (0.04)& 10.51&  7.65&     \\
     J173426.56+582431.9&0366-52017-065&  10330 (70)& 8.43 (0.06)& 0.87 (0.04)& 12.75&  9.04&     \\
     J173513.28+573011.4&0366-52017-053&  13240 (140)& 8.02 (0.03)& 0.62 (0.02)& 11.52&  8.48&2    \\
     J173536.48+535658.1&0362-51999-220&  13060 (340)& 8.16 (0.08)& 0.71 (0.05)& 11.74&  8.61&     \\
     J173734.39+561224.7&0358-51818-109&  22160 (830)& 7.74 (0.12)& 0.50 (0.06)& 10.18&  7.49&4    \\
     J173739.68+555019.9&0362-51999-447&  21200 (520)& 8.21 (0.07)& 0.75 (0.05)& 10.97&  7.99&     \\
     J174035.89+565911.1&0358-51818-640&  20960 (480)& 7.98 (0.07)& 0.62 (0.04)& 10.65&  7.77&     \\
     J203658.52$-$054728.7&0634-52164-399&  35230 (690)& 7.63 (0.12)& 0.50 (0.05)&  9.04&  6.77&     \\
     J203710.12$-$004442.4&0981-52435-312&   8150 (80)& 8.08 (0.12)& 0.64 (0.07)& 13.09&  9.07&     \\
     J203722.16$-$051303.0&0634-52164-421&  38560 (1610)& 7.89 (0.19)& 0.61 (0.09)&  9.32&  6.69&     \\
     J203853.55+003731.3&0981-52435-418&   7030 (110)& 8.14 (0.20)& 0.68 (0.12)& 13.78&  9.29&     \\
     J204023.61$-$054115.1&0634-52164-517&  10370 (100)& 8.40 (0.09)& 0.85 (0.06)& 12.69&  9.01&     \\
     J204331.23+001119.8&0981-52435-576&  22490 (380)& 7.90 (0.05)& 0.58 (0.03)& 10.39&  7.52&     \\
     J204541.90$-$050925.7&0635-52145-439&  26510 (970)& 7.63 (0.15)& 0.46 (0.06)&  9.66&  7.19&3    \\
     J204544.80$-$001614.5&0982-52466-215&   6250 (160)& 8.98 (0.33)& 1.19 (0.14)& 15.75&  9.70&5    \\
     J204616.22$-$064426.4&0635-52145-231&   9560 (30)& 8.16 (0.04)& 0.70 (0.03)& 12.59&  8.94&     \\
     J204642.88$-$053816.6&0635-52145-442&   8080 (80)& 8.26 (0.12)& 0.76 (0.08)& 13.40&  9.22&     \\
     J204938.36$-$054423.7&0635-52145-539&  24660 (730)& 7.84 (0.11)& 0.55 (0.05)& 10.15&  7.32&3    \\
     J205031.80+003430.8&0982-52466-632&  20900 (830)& 7.92 (0.12)& 0.58 (0.06)& 10.55&  7.74&     \\
     J205230.29$-$054732.5&0635-52145-620&  25520 (450)& 7.85 (0.07)& 0.56 (0.03)& 10.08&  7.24&     \\
     J205515.89$-$051841.8&0636-52176-444&  25110 (430)& 7.80 (0.06)& 0.54 (0.03)& 10.05&  7.25&     \\
     J205749.78$-$001818.3&0984-52442-193&  32700 (670)& 7.65 (0.15)& 0.49 (0.06)&  9.22&  6.88&     \\
     J205754.90$-$063240.7&0636-52176-113&  10070 (60)& 8.15 (0.07)& 0.69 (0.04)& 12.39&  8.88&     \\
     J205808.01+003156.5&0984-52442-470&  50390 (3360)& 7.68 (0.26)& 0.56 (0.10)&  8.61&  6.41&     \\
     J205857.09$-$060519.4&0636-52176-592&  20140 (270)& 7.51 (0.04)& 0.42 (0.01)&  9.97&  7.81&3    \\
     J205905.90$-$003347.8&0983-52443-027&   7620 (50)& 8.15 (0.09)& 0.69 (0.06)& 13.48&  9.19&     \\
     J210133.03+001756.7&0985-52431-347&  28400 (490)& 7.51 (0.08)& 0.44 (0.03)&  9.26&  6.91&2    \\
     J210150.65$-$054550.9&0637-52174-432&  29180 (450)& 7.85 (0.08)& 0.57 (0.04)&  9.79&  7.01&     \\
     J210252.09+010108.6&0984-52442-610&  23010 (660)& 7.38 (0.09)& 0.41 (0.02)&  9.44&  7.53&     \\
     J210343.90$-$071721.0&0637-52174-123&  25680 (360)& 8.00 (0.05)& 0.64 (0.03)& 10.30&  7.32&     \\
     J210350.09$-$053528.3&0637-52174-550&  25160 (490)& 7.78 (0.07)& 0.52 (0.03)& 10.01&  7.25&     \\
     J210402.30+000410.9&0985-52431-426&  34810 (700)& 8.04 (0.13)& 0.68 (0.07)&  9.73&  6.86&     \\
     J210402.50+104754.7&0727-52207-474&  50070 (2580)& 7.63 (0.20)& 0.54 (0.07)&  8.52&  6.39&     \\
     J210430.69$-$053410.9&0637-52174-547&  11620 (170)& 8.11 (0.07)& 0.67 (0.04)& 11.88&  8.69&     \\
     J210702.29$-$064757.5&0637-52174-018&  33200 (680)& 7.79 (0.15)& 0.55 (0.07)&  9.41&  6.87&4    \\
     J210813.69+101113.1&0727-52207-571&  11360 (220)& 8.12 (0.10)& 0.68 (0.07)& 11.96&  8.73&     \\
     J210829.59+003116.0&0985-52431-503&  30990 (540)& 8.28 (0.12)& 0.82 (0.07)& 10.35&  7.38&     \\
     J210928.32$-$053843.2&0638-52081-419&  39040 (590)& 7.70 (0.07)& 0.53 (0.03)&  8.99&  6.65&2    \\
     J210934.25$-$011142.6&0985-52431-013&   7530 (90)& 8.27 (0.14)& 0.77 (0.09)& 13.70&  9.34&     \\
     J211005.20$-$003148.8&1523-52937-279&  14670 (990)& 8.48 (0.10)& 0.91 (0.06)& 12.06&  8.74&     \\
     J211043.23+093756.8&0728-52520-234&  30600 (580)& 7.84 (0.13)& 0.57 (0.06)&  9.67&  6.99&4    \\
     J211056.56+102015.7&0728-52520-192&  70590 (8370)& 7.02 (0.33)& 0.44 (0.09)&  6.89&  4.77&     \\
     J211058.65$-$064254.7&0638-52081-481&  24280 (150)& 7.83 (0.02)& 0.54 (0.01)& 10.15&  7.30&     \\
     J211107.16$-$061725.8&0638-52081-489&  10220 (100)& 8.27 (0.10)& 0.77 (0.06)& 12.52&  8.94&     \\
     J211205.31+101428.0&0728-52520-171&  11800 (250)& 8.54 (0.08)& 0.95 (0.05)& 12.55&  8.99&3    \\
     J211229.48$-$064051.7&0638-52081-558&  26380 (250)& 7.46 (0.04)& 0.43 (0.01)&  9.34&  7.03&     \\
     J211241.51$-$004133.9&0986-52443-278&  22420 (630)& 8.12 (0.09)& 0.70 (0.05)& 10.72&  7.80&1    \\
     J211300.15$-$003134.0&1523-52937-186&  13170 (140)& 7.99 (0.03)& 0.60 (0.02)& 11.48&  8.47&     \\
     J211507.39$-$074151.5&0639-52146-319&   8020 (50)& 8.37 (0.07)& 0.83 (0.05)& 13.61&  9.34&     \\
     J211742.24$-$060810.2&0639-52146-442&  36820 (650)& 8.39 (0.09)& 0.89 (0.06)& 10.23&  7.07&     \\
     J211813.25+114956.4&0729-52468-458&  75600 (5210)& 7.66 (0.21)& 0.61 (0.07)&  8.07&  5.87&     \\
     J211820.19+010225.1&0986-52443-629&  13190 (260)& 8.14 (0.05)& 0.69 (0.03)& 11.69&  8.57&4    \\
     J211831.72+002803.1&1523-52937-628&  17950 (290)& 7.83 (0.05)& 0.53 (0.03)& 10.71&  7.91&     \\
     J212051.92$-$005827.2&0987-52523-229&  12130 (220)& 8.26 (0.05)& 0.77 (0.03)& 12.02&  8.75&3    \\
     J212057.73$-$001810.6&0987-52523-149&   8640 (70)& 8.21 (0.10)& 0.73 (0.06)& 13.07&  9.09&     \\
     J212411.99$-$072648.7&0640-52178-273&  73880 (1520)& 7.54 (0.06)& 0.58 (0.02)&  7.86&  5.75&6    \\
     J212412.13+110415.7&0730-52466-392&  22910 (190)& 7.79 (0.03)& 0.52 (0.01)& 10.19&  7.39&     \\
     J212752.91+001916.2&0988-52520-402&   8340 (40)& 7.82 (0.07)& 0.50 (0.03)& 12.64&  8.89&     \\
     J212805.54$-$062519.0&0640-52200-575&  38850 (1040)& 7.57 (0.12)& 0.48 (0.04)&  8.77&  6.63&     \\
     J212808.49$-$000750.8&1522-52932-037&  11740 (190)& 8.36 (0.07)& 0.83 (0.04)& 12.25&  8.85&     \\
     J212858.50$-$063653.5&0640-52200-613&   7740 (120)& 8.09 (0.19)& 0.65 (0.12)& 13.32&  9.14&     \\
     J212930.64+114231.1&0730-52466-619&  19270 (320)& 8.41 (0.05)& 0.87 (0.03)& 11.47&  8.29&     \\
     J212935.21+001332.1&0988-52520-475&   9010 (10)& 8.09 (0.02)& 0.65 (0.01)& 12.72&  8.96&2    \\
     J213218.11+003158.8&0989-52468-350&  16980 (350)& 7.63 (0.07)& 0.45 (0.02)& 10.50&  8.14&4    \\
     J213301.40+122831.1&0731-52460-417&  34260 (150)& 7.72 (0.03)& 0.53 (0.01)&  9.24&  6.80&     \\
     J213530.32$-$074330.7&0641-52199-112&  11200 (180)& 8.12 (0.09)& 0.68 (0.06)& 12.00&  8.74&     \\
     J213858.14+114337.2&0732-52221-371&   8730 (60)& 7.75 (0.11)& 0.46 (0.05)& 12.36&  8.81&     \\
     J213945.20+102904.6&0732-52221-276&  10190 (100)& 8.12 (0.07)& 0.67 (0.05)& 12.29&  8.84&4    \\
     J214001.04$-$075052.0&1177-52824-480&  31990 (90)& 7.77 (0.02)& 0.54 (0.01)&  9.46&  6.90&     \\
     J214323.94$-$081534.5&1178-52825-227&   8530 (100)& 8.18 (0.14)& 0.71 (0.09)& 13.07&  9.09&     \\
     J214341.34+121827.3&0732-52221-523&  28100 (510)& 8.54 (0.09)& 0.97 (0.06)& 11.00&  7.87&     \\
     J214557.28+001535.9&0990-52465-593&  52740 (3760)& 7.18 (0.26)& 0.41 (0.07)&  7.63&  5.55&     \\
     J214612.47$-$010649.4&0990-52465-007&  12500 (340)& 8.22 (0.09)& 0.74 (0.06)& 11.89&  8.69&     \\
     J214652.19+111237.6&0733-52207-286&  19180 (290)& 8.71 (0.05)& 1.06 (0.03)& 12.01&  8.53&     \\
     J214740.87$-$064726.0&1178-52825-574&   7430 (50)& 8.15 (0.09)& 0.69 (0.06)& 13.57&  9.22&     \\
     J214815.48+112419.9&0733-52207-267&  31340 (460)& 7.09 (0.11)& 0.36 (0.03)&  8.28&  7.45&2    \\
     J215004.71+001103.4&0371-52078-465&  80910 (6920)& 6.89 (0.18)& 0.46 (0.04)&  6.40&  4.22&6    \\
     J215132.56$-$071914.8&0644-52173-500&   7670 (90)& 7.91 (0.15)& 0.54 (0.09)& 13.09&  9.04&     \\
     J215244.90+111222.8&0733-52207-041&  55320 (3210)& 7.03 (0.20)& 0.39 (0.04)&  7.28&  5.06&     \\
     J215354.11$-$073121.9&0644-52173-633&  12220 (200)& 8.33 (0.06)& 0.81 (0.04)& 12.11&  8.79&     \\
     J215425.42$-$004010.9&0371-52078-101&  20850 (540)& 7.87 (0.08)& 0.56 (0.04)& 10.49&  7.66&     \\
     J215505.21$-$002148.3&1031-53172-077&  10770 (120)& 8.17 (0.08)& 0.71 (0.05)& 12.19&  8.82&1    \\
     J215512.99+114739.3&0734-52224-304&  26110 (660)& 8.11 (0.10)& 0.70 (0.06)& 10.44&  7.45&     \\
     J215532.95+123801.5&0734-52224-348&  12350 (210)& 8.36 (0.06)& 0.83 (0.04)& 12.14&  8.80&     \\
     J215628.26$-$004617.2&0372-52173-291&  10940 (150)& 8.20 (0.09)& 0.73 (0.06)& 12.19&  8.82&     \\
     J215711.87$-$004435.0&0372-52173-257&  60420 (5190)& 8.00 (0.31)& 0.71 (0.14)&  8.97&  6.18&     \\
     J215728.22+003726.6&1106-52912-421&  15980 (430)& 7.65 (0.09)& 0.45 (0.03)& 10.64&  8.26&     \\
     J215741.72$-$004956.9&0372-52173-251&  10610 (90)& 8.35 (0.07)& 0.82 (0.04)& 12.52&  8.95&     \\
     J215805.54+132445.3&0734-52224-364&  25850 (770)& 7.92 (0.11)& 0.59 (0.06)& 10.16&  7.27&2    \\
     J215845.77+112237.4&0734-52224-202&  10850 (150)& 8.32 (0.09)& 0.80 (0.06)& 12.40&  8.91&     \\
     J215905.53+132255.8&0734-52224-419&  11630 (210)& 8.85 (0.08)& 1.12 (0.04)& 13.17&  9.26&     \\
     J220011.20+000131.3&0372-52173-496&  12270 (330)& 8.17 (0.10)& 0.71 (0.06)& 11.86&  8.69&     \\
     J220031.65$-$071507.6&0716-52203-618&   9050 (110)& 8.27 (0.14)& 0.77 (0.09)& 12.99&  9.08&4    \\
     J220242.35+123932.4&0734-52224-586&  16330 (500)& 8.44 (0.08)& 0.89 (0.05)& 11.81&  8.54&     \\
     J220514.08$-$005841.6&0373-51788-243&  33100 (680)& 7.71 (0.15)& 0.52 (0.06)&  9.30&  6.87&2    \\
     J220628.10$-$073337.6&0717-52468-563&  23680 (240)& 8.05 (0.03)& 0.66 (0.02)& 10.52&  7.55&     \\
     J220722.61+003139.8&0373-51788-482&  20670 (580)& 8.13 (0.09)& 0.70 (0.05)& 10.89&  7.96&     \\
     J220822.07$-$092817.9&0718-52206-235&  23150 (550)& 7.25 (0.07)& 0.38 (0.02)&  9.18&  7.43&2    \\
     J220823.66$-$011534.1&0373-51788-086&  30460 (510)& 7.25 (0.11)& 0.40 (0.02)&  8.62&  7.21&     \\
     J220915.84$-$091942.5&0718-52206-196&  11960 (230)& 8.39 (0.07)& 0.85 (0.05)& 12.26&  8.86&     \\
     J220928.59$-$072109.9&0718-52206-510&   8130 (60)& 7.85 (0.10)& 0.51 (0.06)& 12.77&  8.93&     \\
     J221023.55+114709.7&0735-52519-056&   7480 (80)& 7.91 (0.14)& 0.54 (0.08)& 13.20&  9.07&     \\
     J221458.36$-$002511.9&0374-51791-180&  11980 (150)& 8.39 (0.04)& 0.85 (0.03)& 12.25&  8.85&     \\
     J221616.59+010205.5&1104-52912-578&  14460 (230)& 7.66 (0.04)& 0.45 (0.01)& 10.83&  8.41&3    \\
     J221752.61+005357.9&0374-51791-573&  28770 (410)& 7.79 (0.07)& 0.54 (0.03)&  9.73&  7.03&     \\
     J222030.68$-$004107.9&0375-52140-264&   7730 (40)& 7.98 (0.07)& 0.58 (0.04)& 13.17&  9.07&     \\
     J222210.04$-$081208.9&0720-52206-437&  10360 (110)& 8.37 (0.10)& 0.83 (0.06)& 12.64&  8.99&     \\
     J222223.03+123824.7&0737-52518-226&  14370 (200)& 7.65 (0.04)& 0.45 (0.01)& 10.82&  8.42&     \\
     J222228.16$-$072928.8&0720-52206-412&   8640 (80)& 8.23 (0.11)& 0.74 (0.07)& 13.10&  9.10&     \\
     J222313.85+133856.8&0737-52518-462&  24310 (100)& 8.36 (0.01)& 0.85 (0.01)& 10.98&  7.89&     \\
     J222509.77$-$004707.5&0375-52140-106&  20670 (340)& 7.88 (0.05)& 0.56 (0.03)& 10.52&  7.67&     \\
     J222551.65+001637.7&0375-52140-583&  10780 (140)& 8.31 (0.09)& 0.80 (0.06)& 12.42&  8.92&     \\
     J222650.26$-$011120.7&0376-52143-286&  44240 (860)& 7.66 (0.09)& 0.53 (0.03)&  8.74&  6.50&     \\
     J222903.69+122928.6&0737-52518-025&  14570 (750)& 8.16 (0.08)& 0.71 (0.05)& 11.56&  8.51&     \\
     J223028.68$-$002331.2&0376-52143-164&   9500 (20)& 8.10 (0.03)& 0.66 (0.02)& 12.53&  8.91&     \\
     J223037.22+125621.4&0738-52521-278&   7520 (50)& 8.43 (0.08)& 0.87 (0.05)& 13.96&  9.48&1    \\
     J223049.53$-$094509.0&0721-52228-135&   7340 (30)& 7.88 (0.06)& 0.53 (0.03)& 13.24&  9.06&     \\
     J223120.96$-$000216.6&0376-52143-112&   9280 (50)& 8.08 (0.07)& 0.65 (0.04)& 12.58&  8.92&2    \\
     J223135.71+134652.8&0738-52521-470&  11380 (150)& 8.01 (0.07)& 0.61 (0.04)& 11.79&  8.65&     \\
     J223143.32+123012.6&0738-52521-201&  50430 (2330)& 7.60 (0.18)& 0.53 (0.06)&  8.45&  6.36&1,2  \\
     J223233.37+122702.4&0738-52521-125&  27610 (470)& 7.26 (0.07)& 0.39 (0.02)&  8.84&  7.23&1    \\
     J223237.22+140350.9&0738-52521-506&   6870 (150)& 8.14 (0.27)& 0.68 (0.17)& 13.86&  9.34&     \\
     J223252.59$-$074241.9&0721-52228-575&  10770 (110)& 8.48 (0.07)& 0.91 (0.05)& 12.70&  9.04&     \\
     J223421.64$-$082848.3&0722-52224-344&  12760 (440)& 8.09 (0.11)& 0.66 (0.07)& 11.67&  8.60&1    \\
     J223530.61+142855.0&0738-52521-602&  21800 (700)& 7.60 (0.11)& 0.45 (0.04)&  9.96&  7.75&4    \\
     J223558.35+133140.6&0739-52520-399&  14300 (410)& 7.93 (0.06)& 0.57 (0.03)& 11.26&  8.35&     \\
     J223618.59$-$005432.7&0377-52145-213&  28460 (280)& 7.79 (0.05)& 0.54 (0.02)&  9.76&  7.04&     \\
     J223726.86$-$010110.9&0674-52201-133&  11700 (270)& 8.06 (0.11)& 0.64 (0.06)& 11.80&  8.67&     \\
     J223727.87$-$091914.3&0722-52224-222&  26650 (460)& 7.63 (0.07)& 0.46 (0.03)&  9.65&  7.16&4    \\
     J223753.68+125231.5&0739-52520-285&  21270 (650)& 7.86 (0.09)& 0.55 (0.05)& 10.43&  7.62&     \\
     J223858.56+131304.1&0739-52520-185&   8030 (30)& 8.12 (0.06)& 0.67 (0.04)& 13.21&  9.11&8    \\
     J224009.07$-$001943.9&0675-52590-311&  13250 (150)& 8.10 (0.03)& 0.67 (0.02)& 11.63&  8.53&     \\
     J224038.37$-$093541.4&0722-52224-144&  14010 (370)& 7.71 (0.05)& 0.46 (0.02)& 10.99&  8.24&4    \\
     J224109.66+135013.5&0739-52520-558&  10870 (70)& 8.27 (0.05)& 0.77 (0.03)& 12.31&  8.87&     \\
     J224131.91+131644.6&0739-52520-118&  32580 (180)& 7.98 (0.04)& 0.64 (0.02)&  9.75&  6.91&     \\
     J224143.35+000557.9&0378-52146-352&  10020 (110)& 8.51 (0.11)& 0.93 (0.07)& 13.01&  9.19&     \\
     J224228.42+140300.7&0740-52263-346&   7850 (80)& 7.89 (0.13)& 0.53 (0.07)& 12.97&  9.00&2    \\
     J224518.53$-$004025.1&0675-52590-132&  13260 (300)& 8.12 (0.07)& 0.68 (0.04)& 11.66&  8.56&     \\
     J224529.48$-$100244.3&0723-52201-215&   8700 (30)& 8.56 (0.04)& 0.95 (0.03)& 13.63&  9.39&2    \\
     J224556.68+003334.9&0675-52590-504&  34060 (540)& 7.77 (0.11)& 0.55 (0.05)&  9.33&  6.82&     \\
     J224557.03$-$000042.9&0675-52590-142&  10460 (110)& 8.38 (0.09)& 0.84 (0.06)& 12.63&  8.99&     \\
     J224559.66+000505.2&0378-52146-166&   9070 (60)& 8.39 (0.07)& 0.85 (0.05)& 13.17&  9.19&     \\
     J224605.79$-$082639.7&0723-52201-414&  16090 (470)& 7.99 (0.08)& 0.61 (0.05)& 11.13&  8.23&     \\
     J224623.51$-$010108.4&0675-52590-084&  13290 (620)& 7.92 (0.12)& 0.56 (0.07)& 11.37&  8.46&     \\
     J224626.37$-$005909.2&0378-52146-093&   8850 (60)& 8.21 (0.08)& 0.73 (0.05)& 12.97&  9.06&     \\
     J224653.72$-$094834.4&0723-52201-162&  99860 (3940)& 7.26 (0.11)& 0.59 (0.02)&  6.85&  4.82&6    \\
     J224915.53$-$101950.2&0723-52201-041&  36400 (1340)& 7.49 (0.20)& 0.45 (0.06)&  8.75&  6.88&4    \\
     J224916.55+144545.2&0740-52263-535&  24270 (380)& 7.90 (0.05)& 0.58 (0.03)& 10.25&  7.35&     \\
     J225211.50+143610.4&0740-52263-601&  17810 (340)& 7.94 (0.06)& 0.58 (0.03)& 10.87&  8.02&     \\
     J225237.53+011202.1&0676-52178-459&  13500 (160)& 8.18 (0.03)& 0.72 (0.02)& 11.72&  8.56&     \\
     J225242.25$-$005626.6&0676-52178-138&  23180 (830)& 7.01 (0.12)& 0.29 (0.04)&  8.87&  7.92&     \\
     J225253.75$-$004210.4&0676-52178-163&  18690 (510)& 7.78 (0.09)& 0.50 (0.04)& 10.56&  7.81&     \\
     J225300.49+142310.4&0740-52263-626&  16840 (290)& 8.06 (0.05)& 0.65 (0.03)& 11.16&  8.20&     \\
     J225355.94$-$005904.9&0676-52178-082&  10880 (110)& 8.38 (0.07)& 0.84 (0.04)& 12.49&  8.94&1    \\
     J225412.66+144516.7&0741-52261-450&   7230 (90)& 8.01 (0.15)& 0.60 (0.09)& 13.48&  9.17&     \\
     J225503.57$-$001548.8&0379-51789-142&  24450 (380)& 7.92 (0.05)& 0.59 (0.03)& 10.28&  7.36&4    \\
     J225651.33+135718.8&0741-52261-158&  58570 (2600)& 7.61 (0.16)& 0.56 (0.05)&  8.29&  6.17&     \\
     J225759.46$-$090646.8&0724-52254-556&  12450 (190)& 8.17 (0.05)& 0.71 (0.03)& 11.82&  8.65&     \\
     J225805.48+000925.9&0380-51792-223&  24920 (190)& 7.78 (0.03)& 0.52 (0.01)& 10.03&  7.24&     \\
     J225826.18$-$003031.5&0380-51792-225&  17790 (360)& 7.79 (0.07)& 0.51 (0.03)& 10.67&  7.90&     \\
     J225829.85$-$102809.6&0724-52254-016&  23110 (540)& 8.07 (0.07)& 0.67 (0.04)& 10.60&  7.68&     \\
     J230112.98$-$085926.1&0725-52258-399&   9910 (90)& 8.27 (0.10)& 0.77 (0.06)& 12.63&  8.97&     \\
     J230126.46$-$094821.9&0725-52258-279&   9660 (50)& 8.29 (0.06)& 0.78 (0.04)& 12.76&  9.01&     \\
     J230141.81$-$001027.0&0677-52606-157&  11060 (210)& 8.22 (0.12)& 0.74 (0.08)& 12.19&  8.83&     \\
     J230255.02$-$084005.7&0725-52258-485&  78830 (2540)& 7.38 (0.08)& 0.55 (0.02)&  7.46&  5.47&6    \\
     J230323.89$-$102916.0&0725-52258-219&   9650 (90)& 8.51 (0.10)& 0.92 (0.07)& 13.14&  9.23&     \\
     J230337.20$-$092450.1&0725-52258-495&   8610 (80)& 8.59 (0.11)& 0.97 (0.07)& 13.72&  9.43&     \\
     J230422.93$-$081523.1&0725-52258-572&   9410 (50)& 8.29 (0.07)& 0.78 (0.04)& 12.86&  9.04&     \\
     J230726.66$-$084700.3&0725-52258-586&  11250 (170)& 8.38 (0.08)& 0.84 (0.06)& 12.40&  8.91&     \\
     J230900.79+140708.9&0743-52262-150&  19840 (270)& 7.88 (0.04)& 0.56 (0.02)& 10.60&  7.74&     \\
     J230921.24$-$003204.7&0678-52884-156&  36420 (450)& 8.22 (0.07)& 0.79 (0.04)&  9.95&  6.85&     \\
     J230951.78$-$092601.6&0726-52226-434&  16230 (520)& 7.94 (0.10)& 0.58 (0.05)& 11.04&  8.19&     \\
     J230953.41+011213.2&0381-51811-448&  31420 (140)& 8.48 (0.03)& 0.94 (0.02)& 10.67&  7.63&     \\
     J231034.16+151746.3&0744-52251-334&  28330 (490)& 7.91 (0.08)& 0.60 (0.04)&  9.95&  7.07&5    \\
     J231045.94+001809.8&0679-52177-349&  15500 (160)& 8.04 (0.03)& 0.64 (0.02)& 11.27&  8.29&2    \\
     J231152.20+142417.3&0744-52251-273&  12760 (230)& 7.91 (0.07)& 0.56 (0.04)& 11.42&  8.47&     \\
     J231234.83+134050.6&0744-52251-296&  22990 (550)& 7.85 (0.08)& 0.55 (0.04)& 10.27&  7.45&     \\
     J231308.99$-$092542.0&0726-52226-509&   9750 (40)& 8.31 (0.05)& 0.80 (0.03)& 12.77&  9.02&     \\
     J231418.89+005427.1&0382-51816-332&  13570 (400)& 8.04 (0.06)& 0.64 (0.04)& 11.51&  8.49&     \\
     J231424.12+011117.4&0382-51816-334&  12490 (220)& 8.21 (0.06)& 0.73 (0.04)& 11.87&  8.67&     \\
     J231425.79+010938.7&0679-52177-410&   7880 (50)& 8.10 (0.09)& 0.66 (0.05)& 13.26&  9.12&     \\
     J231443.95+000708.1&0381-51811-622&  18510 (190)& 8.00 (0.03)& 0.62 (0.02)& 10.90&  8.00&2    \\
     J231511.53+145131.5&0744-52251-547&  34370 (630)& 7.31 (0.13)& 0.41 (0.02)&  8.49&  7.12&     \\
     J231725.28$-$084032.9&0645-52203-376&   6910 (100)& 7.58 (0.19)& 0.40 (0.07)& 13.03&  9.29&     \\
     J231731.36$-$001605.0&0382-51816-180&  25240 (200)& 7.80 (0.03)& 0.53 (0.01)& 10.04&  7.23&     \\
     J231751.84$-$090213.5&0645-52203-374&   8030 (50)& 8.07 (0.09)& 0.64 (0.05)& 13.14&  9.08&     \\
     J231825.22$-$093539.0&0645-52203-422&  24480 (450)& 7.76 (0.07)& 0.51 (0.03)& 10.03&  7.29&4    \\
     J231841.50$-$011443.1&0382-51816-046&  21470 (790)& 7.83 (0.11)& 0.54 (0.06)& 10.37&  7.60&     \\
     J231955.36+004730.4&0680-52200-340&   8110 (70)& 8.16 (0.11)& 0.69 (0.07)& 13.23&  9.13&2    \\
     J232217.42$-$005725.5&0680-52200-211&  13410 (530)& 7.32 (0.10)& 0.35 (0.03)& 10.40&  8.42&3    \\
     J232310.04$-$011522.7&0680-52200-137&   9340 (80)& 8.58 (0.10)& 0.97 (0.06)& 13.40&  9.33&     \\
     J232344.39$-$004941.9&0383-51818-216&  27420 (530)& 8.39 (0.09)& 0.87 (0.06)& 10.78&  7.74&     \\
     J232408.52$-$092548.9&0645-52203-596&  16480 (190)& 8.01 (0.04)& 0.62 (0.02)& 11.11&  8.18&     \\
     J232426.85+152528.0&0745-52258-571&   9740 (90)& 8.34 (0.10)& 0.82 (0.06)& 12.82&  9.05&     \\
     J232448.21$-$005105.5&0383-51818-125&  18490 (310)& 7.89 (0.06)& 0.56 (0.03)& 10.73&  7.91&     \\
     J232531.08+154625.8&0746-52238-327&  20610 (300)& 7.91 (0.04)& 0.57 (0.02)& 10.57&  7.71&     \\
     J232554.35$-$093622.4&0646-52523-383&   8150 (40)& 8.10 (0.07)& 0.65 (0.04)& 13.12&  9.08&     \\
     J232635.01+143401.5&0745-52258-023&  36730 (930)& 7.75 (0.14)& 0.55 (0.06)&  9.16&  6.74&     \\
     J232659.23$-$002348.0&0383-51818-111&  10700 (60)& 8.30 (0.04)& 0.79 (0.03)& 12.42&  8.91&     \\
     J232728.01+144416.5&0746-52238-438&   8480 (30)& 8.22 (0.05)& 0.73 (0.03)& 13.15&  9.11&     \\
     J232818.85+011625.1&0383-51818-614&  26040 (550)& 7.88 (0.08)& 0.57 (0.04)& 10.08&  7.22&     \\
     J232846.78+152005.5&0746-52238-454&  30890 (410)& 7.93 (0.09)& 0.62 (0.05)&  9.79&  6.99&     \\
     J232941.32+001107.7&0383-51818-638&  22730 (510)& 7.92 (0.07)& 0.58 (0.04)& 10.39&  7.52&2    \\
     J233040.47+010047.4&0681-52199-413&   6660 (60)& 8.23 (0.13)& 0.74 (0.08)& 14.13&  9.46&     \\
     J233046.26+002355.8&0384-51821-383&  19420 (420)& 7.99 (0.07)& 0.62 (0.04)& 10.81&  7.93&     \\
     J233130.76$-$001128.1&0384-51821-271&   9490 (70)& 8.81 (0.07)& 1.11 (0.04)& 13.79&  9.42&1    \\
     J233215.10$-$084736.5&0646-52523-606&  21070 (380)& 7.77 (0.06)& 0.51 (0.03)& 10.33&  7.56&4    \\
     J233454.17$-$001436.2&0682-52525-278&  13180 (390)& 7.84 (0.08)& 0.52 (0.04)& 11.28&  8.41&     \\
     J233507.08$-$083354.0&0647-52553-371&  31780 (220)& 7.89 (0.05)& 0.60 (0.03)&  9.67&  6.92&2    \\
     J233510.61$-$005754.8&0682-52525-248&  12920 (460)& 8.17 (0.10)& 0.71 (0.07)& 11.77&  8.64&     \\
     J233528.00+145235.9&0747-52234-238&  26220 (380)& 7.86 (0.06)& 0.56 (0.03)& 10.04&  7.19&2    \\
     J233647.01$-$005114.6&0384-51821-008&  12860 (330)& 7.80 (0.09)& 0.50 (0.04)& 11.27&  8.41&     \\
     J233742.20$-$104144.1&0647-52553-126&  17030 (170)& 7.97 (0.03)& 0.60 (0.02)& 11.01&  8.11&     \\
     J233957.55$-$093039.5&0648-52559-353&  14610 (460)& 7.99 (0.07)& 0.60 (0.04)& 11.30&  8.36&     \\
     J234020.23$-$101045.9&0647-52553-063&  29400 (640)& 7.44 (0.12)& 0.43 (0.03)&  9.07&  7.01&     \\
     J234117.41$-$000330.3&0682-52525-117&  12940 (460)& 8.22 (0.10)& 0.74 (0.07)& 11.83&  8.66&     \\
     J234141.64$-$010917.2&0385-51877-124&  13220 (220)& 8.11 (0.05)& 0.67 (0.03)& 11.64&  8.54&     \\
     J234158.24$-$094716.6&0648-52559-384&  11630 (160)& 8.17 (0.05)& 0.71 (0.03)& 11.97&  8.73&4    \\
     J234225.67+155930.4&0748-52233-364&  12760 (480)& 8.23 (0.09)& 0.75 (0.06)& 11.88&  8.69&3    \\
     J234512.22$-$101602.7&0648-52559-171&   9840 (50)& 8.45 (0.05)& 0.89 (0.04)& 12.96&  9.13&     \\
     J234639.77$-$003716.1&0386-51788-297&  12780 (380)& 8.22 (0.09)& 0.75 (0.06)& 11.87&  8.68&     \\
     J234818.15$-$003713.7&0683-52524-119&   8250 (80)& 8.34 (0.11)& 0.81 (0.07)& 13.45&  9.27&     \\
     J235040.74$-$005430.8&0684-52523-253&  10490 (80)& 8.37 (0.07)& 0.83 (0.04)& 12.59&  8.97&     \\
     J235101.40+152751.3&0749-52226-423&   9800 (80)& 8.06 (0.10)& 0.64 (0.06)& 12.35&  8.85&     \\
     J235215.44$-$004120.8&0684-52523-181&   9880 (50)& 8.27 (0.06)& 0.77 (0.04)& 12.64&  8.97&     \\
     J235314.79$-$001820.5&0684-52523-168&  16220 (220)& 8.15 (0.04)& 0.71 (0.03)& 11.36&  8.32&     \\
     J235825.80$-$103413.2&0650-52143-233&  22690 (230)& 7.86 (0.03)& 0.55 (0.02)& 10.31&  7.45&     \\
     J235950.68+010740.1&0685-52203-425&  10620 (130)& 8.38 (0.10)& 0.84 (0.06)& 12.57&  8.97&     \\
 \enddata
 \tablecomments{Table 1 is available in its entirety in the electronic
 edition of the {\it Astrophysical Journal}. A portion is shown here
 for guidance regarding its form and content. (1) Incomplete
 wavelength coverage or glitches in the Balmer lines; (2)
 poor match between the slope of the observed spectra and the $ugriz$
 photometry; (3) main-sequence companion, one or two lines removed
 from the fit, and the line cores also removed due to emission; (4)
 same as previous but with no emission; (5) flagged in our visual
 inspection with a poor fit but no clear explanation was found; the
 atmospheric parameters under the assumption of a normal single DA
 should be regarded with caution; (6) DA with the Balmer-line problem
 and models with CNO were used; (7) emission in the line cores but no
 red excess; (8) DAZ; (9) DAO+dM.  For one object where the fitted
 $\Te$ exceeds our models grid limit, we fix the parameters at $\Te =
 140,000$ K and $\log g = 8$.}
 \end{deluxetable}

